On the directions occurring in lattice-line coverings of the integer plane

We consider families of lines that cover every point of the integer lattice $\mathbf{Z}^2$ in the plane, subject to the constraint that no two lines of different direction in the family meet at a lattice point. Restricting to \emph{lattice lines} (lines containing at least two, hence infinitely many, lattice points, equivalently of rational direction), we show that the set of directions occurring in such a covering can be made dense in the space of line directions. The construction is a recursive splitting of $\mathbf{Z}^2$ into nested rank-2 sublattice cosets, each handed off to a freshly chosen direction; the key technical point is a steering lemma showing that at every stage of the recursion a new direction arbitrarily close to any prescribed target can still be realized, via an elementary sieve bound.

==> anc/README.md <==
# Ancillary files

Supplementary material for *On the directions occurring in lattice-line coverings of the integer
plane* (Jan Snellman). These files are not part of the compiled paper; arXiv offers them for
download alongside it.

## `lean/` — the formalization

A complete Lean 4 / Mathlib formalization of the paper's main theorem: **zero `sorry`, zero custom
axioms**, resting only on Lean's three standard foundational axioms.

- `PROOF.md` — the theorem statement in plain language, and step-by-step instructions to verify the
  proof yourself.
- `STRATEGY.md` — how the formalization was approached: the order lemmas were tackled in, and the
  methodology used.
- `LatticeLineCoversLean/` — the proof proper: `Basic`, `Direction`, `Family`, `Sieve`,
  `Steering`, `Density`, `MainRecursion`.
- `lakefile.toml`, `lake-manifest.json`, `lean-toolchain` — pinned build configuration. Run
  `lake exe cache get` then `lake build` to check it; Mathlib is fetched, not vendored, so the
  first build downloads several GB.

## `lattice_line_covers_pedantic.typ` — the working draft

A Typst document, and **the source of truth against which the Lean proof was actually written** —
not the published article. It is deliberately more pedantic than the paper: every step spelled out
at the level of detail formalization demands, with annotations and a changelog left in place.

Included because the correspondence between formal proof and prose is easier to follow here than
against the article, whose exposition is compressed for publication. If you are reading the Lean
and wondering *why* a lemma is stated the way it is, this is where to look. See `lean/STRATEGY.md`
for how the two were kept in step.

## Canonical, citable homes

These copies are a convenience snapshot. The versioned originals:

- **Repository** — `https://gitlab.liu.se/jansn19/lattice-line-covers`
- **Software deposit (Zenodo, Linköping University community)**
  - this snapshot: [10.5281/zenodo.21916622](https://doi.org/10.5281/zenodo.21916622)
  - all versions (cite this one for the evolving project):
    [10.5281/zenodo.21916621](https://doi.org/10.5281/zenodo.21916621)
- **The paper as a technical report** — LiTH-MAT-R, ISSN 0348-2960, No. 2026:02, Linköping
  University Electronic Press, [10.3384/LiTH-MAT-R-2026-02](https://doi.org/10.3384/LiTH-MAT-R-2026-02),
  open access via DiVA `urn:nbn:se:liu:diva-226766`.

The repository also holds numerical verification scripts and a reference-certificate document, both
omitted here to keep the ancillary bundle small.

## Licence

Code and documentation: MIT, as in the repository's `LICENSE`.


==> anc/lattice_line_covers_pedantic.typ <==
// Changelog (reverse chronological):
// 2026-08-03 21:41 - Claude: `lattice_line_covers_arxiv.typ` created alongside
//   this file -- a clean arXiv-submission candidate, derived from this working
//   draft by stripping every `leanstatus`/`pedanticexample` block and the
//   "Formalization status" section. This file remains the actively maintained
//   working draft (Lean-guiding annotations included); re-derive the arXiv
//   file from this one after any further mathematical change, rather than
//   editing both by hand.
// 2026-08-02 22:24 - Claude: fixed a fragile "the guard at line 244" reference
//   (meaningless outside the specific .tex line numbering it was written
//   against) to a self-contained description, matching the same fix applied to
//   lattice_line_covers_pedantic.tex.
// 2026-08-02 22:08 - Claude: created. Faithful Typst port of
//   lattice_line_covers_pedantic.tex (amsart, a4paper/11pt) -- now the actively
//   maintained working draft, see that file's own `\thanks` for the
//   obsolescence note. Same content, same order, same shared theorem counter;
//   A4 with 1.7cm margins at 10pt, and the LaTeX version's diagonal DRAFT
//   watermark deliberately NOT reproduced. Hand-rolled theorem environments (no
//   @preview packages, so it compiles with no network access).
//   NOTE: Typst refuses to read files above the project root (= this file's
//   directory), so the figure is reached through the symlink `artefacts` ->
//   `../artefacts` in this directory. Without it, compile with
//   `typst compile --root .. lattice_line_covers_pedantic.typ` instead.
//   Compiled output committed as `lattice_line_covers_pedantic_typst.pdf`
//   (distinct name from `lattice_line_covers_pedantic.pdf`, the LaTeX build of
//   the now-obsolete sibling, to avoid collision): `/home/jan/.cargo/bin/typst
//   compile lattice_line_covers_pedantic.typ lattice_line_covers_pedantic_typst.pdf`
//   (`typst` is not on the default PATH in this environment).

#set page(paper: "a4", margin: 1.7cm, numbering: "1")
#set text(size: 10pt, lang: "en")
#set par(justify: true, leading: 0.58em, spacing: 0.72em, first-line-indent: 1.2em)
#set heading(numbering: "1.")
#show heading: set block(above: 1.4em, below: 0.75em)
#show heading: set text(size: 11pt)
#set math.equation(numbering: "(1)", supplement: none)
#set figure(numbering: "1")

// --- Shorthands for the source's \Z, \R, \RP macros -------------------------
// ZZ and RR are Typst built-ins rendering as blackboard-bold Z and R, so only
// \RP needs a definition of its own.
#let RP = $bb(R)bb(P)^1$

// --- Hand-rolled theorem environments --------------------------------------
// One shared counter across Definition/Example/Remark/Open problem/Theorem/
// Lemma/Proposition/Corollary, exactly as \newtheorem{...}[definition]{...}
// does in the LaTeX source.
#let thmcounter = counter("shared-theorem")

#let thmblock(kind, style, name, lbl, body) = {
  thmcounter.step()
  block(width: 100%, above: 1.0em, below: 1.0em, context {
    let n = thmcounter.get().first()
    let title = kind + " " + str(n) + (if name == none { "" } else { " (" + name + ")" }) + "."
    let head = if style == "remark" { emph(title) } else { strong(title) }
    let shown = if style == "plain" { emph(body) } else { body }
    if lbl != none { [#metadata(n)#lbl] }
    head
    h(0.45em)
    shown
  })
}

#let thmref(lbl) = context {
  let ms = query(lbl)
  if ms.len() == 0 { text(red)[??] } else { link(lbl, str(ms.first().value)) }
}

#let eqref(lbl) = [(#ref(lbl))]

#let definition(name: none, lbl: none, body) = thmblock("Definition", "definition", name, lbl, body)
#let example(name: none, lbl: none, body) = thmblock("Example", "definition", name, lbl, body)
#let remark(name: none, lbl: none, body) = thmblock("Remark", "remark", name, lbl, body)
#let openproblem(name: none, lbl: none, body) = thmblock("Open problem", "remark", name, lbl, body)
#let theorem(name: none, lbl: none, body) = thmblock("Theorem", "plain", name, lbl, body)
#let lemma(name: none, lbl: none, body) = thmblock("Lemma", "plain", name, lbl, body)
#let proposition(name: none, lbl: none, body) = thmblock("Proposition", "plain", name, lbl, body)
#let corollary(name: none, lbl: none, body) = thmblock("Corollary", "plain", name, lbl, body)

#let proof(name: [Proof], body) = block(width: 100%, above: 1.0em, below: 1.0em)[
  #emph(name + [.])#h(0.45em)#body#h(1fr)#sym.square.stroked
]

// A short, visually distinct paragraph recording formalization status, placed immediately
// after the lemma/theorem/proof it describes.
#let leanstatus(body) = block(width: 100%, above: 0.85em, below: 0.85em)[
  #text(size: 0.92em, style: "italic")[Lean formalization status: #body]
]

// Working-notes-only environment: a fully numeric instantiation placed right after a lemma's
// statement, showing (a) concrete input values for which the conclusion holds, and (b) concrete
// input values violating one of the hypotheses, showing concretely why that hypothesis is needed.
// Set in red and clearly labeled so it cannot be mistaken for article prose --- this environment,
// and every instance of it, is deliberately NOT meant to survive into the final article.
#let pedanticexample(body) = block(width: 100%, above: 0.9em, below: 0.9em)[
  #text(fill: red)[*Pedantic example (working notes only --- not for the final article).*#h(0.6em)#body]
]

// --- Manual bibliography helpers -------------------------------------------
#let bibnum = (
  CremonaKoymans2026: 1,
  Corzatt1985: 2,
  Erdos1950: 3,
  HardyWright2008: 4,
  Kiselman2022: 5,
  UsckaWehlou2009: 6,
)
#let bcite(key, detail: none) = {
  let n = bibnum.at(key)
  let l = label("bib-" + key)
  if detail == none { link(l)[[#n]] } else { link(l)[[#n, #detail]] }
}
#let bibentry(key, body) = block(width: 100%, above: 0.55em, below: 0.55em)[
  #grid(columns: (1.5em, 1fr), gutter: 0.3em, [#text(size: 0.95em)[[#bibnum.at(key)]]], body)
  #metadata(bibnum.at(key))#label("bib-" + key)
]

// ===========================================================================

#align(center)[
  #block(width: 88%)[
    #text(size: 15pt, weight: "bold")[
      On the directions occurring in lattice-line coverings of the integer plane
      #footnote[This is a working-notes variant of the formal draft `lattice_line_covers_formal.tex`
      (itself a more formal, more detailed sibling of the canonical short draft
      `lattice_line_covers.tex`; both are unchanged by this version). The only content added here
      is a red _Pedantic example_ environment immediately after each lemma's statement, giving fully
      numeric input values for which the conclusion holds, and fully numeric input values violating
      one of the lemma's hypotheses, to make concrete why that hypothesis cannot be dropped. These
      examples are for Jan Snellman's own benefit while reading the proofs and are deliberately
      _not_ intended to appear in any final version of this article. Separately, the statement,
      proof, and Lean-status note of the Rigidity lemma (Lemma #thmref(<lem-rigidity>)) have been
      reworded to index the two directions by $1,2$ rather than $i,j$: the original $i,j$ notation
      suggested, misleadingly, that the two directions range over some indexed family, when the
      lemma is really about an arbitrary fixed _pair_ of directions.]
    ]
  ]
  #v(0.8em)
  #text(size: 11pt)[Jan Snellman
    #h(0.25em)#link("https://orcid.org/0009-0002-6676-5068")[#text(size: 8pt, fill: rgb("#a6ce39"))[iD]
    #text(size: 8pt)[0009-0002-6676-5068]]]
  #v(0.35em)
  #text(size: 9pt)[Matematiska Institutionen, Linköpings Universitet, 581 83 Linköping, Sweden]
  #v(0.15em)
  #text(size: 9pt)[#link("mailto:jan.snellman@liu.se")[jan.snellman\@liu.se]]
]

#v(1.0em)

#pad(x: 1.6cm)[
  #text(size: 9.2pt)[
    #align(center)[*Abstract*]
    #v(0.25em)
    We consider families of lines that cover every point of the integer lattice $ZZ^2$, subject to
    the constraint that no two lines of different direction in the family meet at a lattice point.
    Restricting to _lattice lines_ (lines containing at least two, hence infinitely many,
    lattice points --- equivalently, of rational direction), we show that the set of directions
    occurring in such a covering can be made dense in the space of line directions. The construction
    is a recursive splitting of $ZZ^2$ into nested rank-2 sublattice cosets, each handed off to a
    freshly chosen direction; the key technical point is a steering lemma showing that at every
    stage of the recursion a new direction arbitrarily close to any prescribed target can still be
    realized, via an elementary sieve bound.
  ]
]

#v(0.8em)

= Introduction

Consider the integer lattice $ZZ^2 subset RR^2$. We wish to cover every point of $ZZ^2$ by a family
$cal(F)$ of lines, subject to: any two lines of $cal(F)$ may cross, but never at a point of
$ZZ^2$. Which sets of line-directions can occur across such a family?

#remark(name: "The lattice-line hypothesis", lbl: <rem-hypothesis>)[
  As posed, with no further restriction on the lines allowed, the question is trivial: for each
  $z in ZZ^2$ take the line $L_z$ through $z$ of irrational slope $alpha_z$. Then
  $ L_z inter ZZ^2 = {z} $ <eq-irrational-line>
  (a second lattice point on $L_z$ would force $alpha_z in QQ$), so distinct such lines never
  share a lattice point, and choosing the $alpha_z$ to range over a dense (indeed, all) set of
  irrational directions already realizes an uncountable dense set of directions. Everything of
  interest in this note therefore concerns the restriction to _lattice lines_: lines
  containing at least two (hence, by the same argument, infinitely many) points of $ZZ^2$,
  equivalently lines of rational direction. This restriction is in force throughout.
]

We now formalize the objects of study as explicit definitions, rather than leaving them as prose,
so that every later lemma statement can refer back to them unambiguously.

#definition(name: "Primitive direction", lbl: <def-direction>)[
  A _primitive direction_ is a pair $d = (p,q) in ZZ^2$ with $gcd(p,q) = 1$. Two primitive
  directions $d, d'$ are _equal as directions_ if $d' = plus.minus d$. Write
  $ phi_d (x,y) = q x - p y, $ <eq-phi-def>
  a surjective homomorphism $ZZ^2 -> ZZ$ depending only on $d$ up to sign of the whole map (in
  particular $ker phi_d = ker phi_(-d)$). The space of directions is $#RP = S^1 slash {plus.minus 1}$,
  parametrized by $theta in [0,pi)$; we metrize it by
  $ d(theta,theta') = min(abs(theta - theta'), pi - abs(theta - theta')), $ <eq-RP-metric>
  so "within $epsilon$ of $theta$" always means within $epsilon$ in this metric. Since
  $[0,pi) -> #RP$ is a continuous surjection, a set dense in $[0,pi)$ is automatically dense in
  $#RP$.
]

#definition(name: "Lattice lines", lbl: <def-lline>)[
  For a primitive direction $d = (p,q)$ and $c in ZZ$, the _lattice line_ $ell_(d,c)$ is the
  level set
  $ ell_(d,c) = phi_d^(-1)(c) = {(x,y) in ZZ^2 : q x - p y = c}. $ <eq-lline-def>
  Every line in $RR^2$ containing at least two points of $ZZ^2$ equals $ell_(d,c)$ for a unique
  primitive direction $d$ (up to sign) and a unique $c in ZZ$; we call such a line a lattice line of
  direction $d$.
]

#definition(name: "Covering family, valid family", lbl: <def-family>)[
  A _covering family_ is a set $cal(F)$ of lattice lines with $union.big cal(F) supset.eq ZZ^2$. A
  covering family $cal(F)$ is _valid_ if no two lines of $cal(F)$ of different
  direction share a point of $ZZ^2$; equivalently, for every pair of distinct primitive directions
  $d, d'$ occurring in $cal(F)$, and every $ell_(d,c), ell_(d',c') in cal(F)$, we have
  $ell_(d,c) inter ell_(d',c') inter ZZ^2 = nothing$.
]

One easily disposes of the variant where lines are required to be pairwise disjoint everywhere
(not merely off the lattice): two distinct lines in $RR^2$ are either parallel or meet at exactly
one point, so pairwise disjointness forces every line in the family to share a single direction,
and any one direction already suffices (Example #thmref(<ex-single-direction>) below). All the content
is in the "crossings allowed off the lattice" variant of Definition #thmref(<def-family>), which is
our subject here.

#example(lbl: <ex-single-direction>)[
  For a primitive direction $d = (p,q)$, the lines $ell_(d,c)$, $c in ZZ$, partition $ZZ^2$ (they are
  the fibers of the surjective homomorphism $phi_d$):
  $ ZZ^2 = union.sq.big_(c in ZZ) ell_(d,c). $ <eq-single-direction-partition>
  So a single direction always suffices to cover $ZZ^2$ by pairwise-disjoint (in particular
  lattice-point-disjoint) lattice lines.
]

Our main result:

#theorem(lbl: <thm-main>)[
  There is a valid covering family $cal(F)$ (Definition #thmref(<def-family>)) whose set of realized
  directions is dense in $#RP$.
]

#leanstatus[
  not yet formalized. This theorem is the final assembly of Lemmas #thmref(<lem-splitting-coset>),
  #thmref(<lem-splitting-partition>), and #thmref(<lem-steering>), via an infinite recursive/diagonal
  construction requiring well-founded recursion with an existential (choice-dependent) witness at
  each step. Formalizing this construction, and Lemma #thmref(<lem-steering>) itself, are the two
  pieces of work explicitly flagged as the hardest remaining parts of this formalization project
  before this session's work on Lemma #thmref(<lem-steering>) even began.
]

= Two lemmas on lattice lines

#lemma(name: "Rigidity", lbl: <lem-rigidity>)[
  Let $d_1 = (p_1,q_1)$, $d_2 = (p_2,q_2)$ be _two_ distinct primitive directions --- not members
  of an indexed family; there is no set that $1,2$ range over here, they are simply labels for
  "the first direction" and "the second direction" --- and set
  $ Delta = p_1 q_2 - p_2 q_1 != 0. $ <eq-Delta-def>
  The lines $ell_(d_1,c_1)$ and $ell_(d_2,c_2)$ meet at a lattice point if and only if
  $ Delta divides (p_1 c_2 - p_2 c_1) quad "and" quad Delta divides (q_1 c_2 - q_2 c_1). $ <eq-rigidity-conclusion>
  In particular, if $abs(Delta) = 1$, condition #eqref(<eq-rigidity-conclusion>) holds vacuously for
  _every_ choice of $c_1, c_2$, so $d_1, d_2$ can never both occur in a valid family
  (Definition #thmref(<def-family>)).
]

#pedanticexample[
  *(i) A unimodular pair ($abs(Delta) = 1$): forced for every $c_1,c_2$.* Take
  $d_1 = (1,0)$, $d_2 = (0,1)$, so $Delta = 1 dot.op 1 - 0 dot.op 0 = 1$. For _any_ $c_1,c_2$, say
  $c_1 = 17$, $c_2 = -4$: the system reads $-y = 17$, $x = -4$, giving the lattice point $(x,y) = (-4,-17)$
  regardless of what $c_1,c_2$ were --- this is why $(1,0)$ and $(0,1)$ (or any Farey-neighbor
  pair) can never both appear in a valid family, whatever levels are chosen. *(ii) A
  non-unimodular pair, divisibility holding (conclusion: they meet).* Take $d_1 = (1,0)$,
  $d_2 = (1,2)$, so $Delta = 1 dot.op 2 - 1 dot.op 0 = 2$. With $c_1 = 0$, $c_2 = 4$: $p_1 c_2 - p_2 c_1 = 4$ and
  $q_1 c_2 - q_2 c_1 = 0$, both divisible by $Delta = 2$, so the lemma predicts a lattice crossing; indeed
  the system $-y = 0$, $2x - y = 4$ gives $(x,y) = (2,0) in ZZ^2$. *(iii) Same pair, divisibility
  failing (conclusion: they do not meet).* Same $d_1,d_2$, but $c_1 = 0$, $c_2 = 3$:
  $p_1 c_2 - p_2 c_1 = 3$ is _not_ divisible by $Delta = 2$, so no lattice crossing should occur;
  indeed the system $-y = 0$, $2x - y = 3$ gives $x = 3 slash 2 in.not ZZ$. *(iv) Why $Delta != 0$ (i.e.
  $d_1 != d_2$) cannot be dropped.* Take $d_1 = d_2 = (1,0)$, so $Delta = 0$; equations
  #eqref(<eq-rigidity-elim-x>)--#eqref(<eq-rigidity-elim-y>) below would read $0 dot.op x = p_1 c_2 - p_2 c_1$,
  undefined as a formula for $x$ unless the right side is also $0$. Concretely, with $c_1 = 0 != c_2 = 1$
  the two lines $-y = 0$ and $-y = 1$ are parallel and distinct, hence never meet at all (not
  even off the lattice); with $c_1 = c_2 = 0$ the two lines coincide, sharing _every_ lattice
  point on the line, not a single isolated crossing --- either way the lemma's "if and only if a
  single congruence condition holds" shape breaks down, which is exactly why distinctness of the
  two directions is a standing hypothesis.
]

#proof[
  A lattice point $(x,y)$ lies on both lines exactly when the linear system
  $
    q_1 x - p_1 y &= c_1, \
    q_2 x - p_2 y &= c_2
  $ <eq-rigidity-system>
  holds. Eliminating $y$ (multiply the first equation by $p_2$, the second by $p_1$, and
  subtract) gives
  $ Delta x = p_1 c_2 - p_2 c_1, $ <eq-rigidity-elim-x>
  and eliminating $x$ symmetrically gives
  $ Delta y = q_1 c_2 - q_2 c_1. $ <eq-rigidity-elim-y>
  Since $Delta != 0$, equations #eqref(<eq-rigidity-elim-x>)--#eqref(<eq-rigidity-elim-y>) determine
  $x, y in QQ$ uniquely (this is exactly Cramer's rule applied to #eqref(<eq-rigidity-system>)),
  and $(x,y) in ZZ^2$ if and only if $Delta$ divides both right-hand sides, which is precisely
  #eqref(<eq-rigidity-conclusion>). Conversely, if #eqref(<eq-rigidity-conclusion>) holds, the
  quotients in #eqref(<eq-rigidity-elim-x>)--#eqref(<eq-rigidity-elim-y>) are integers and one checks
  directly, by substituting back into #eqref(<eq-rigidity-system>), that they solve the system: this
  is a direct algebraic identity, not merely a necessary condition. If $abs(Delta) = 1$, both
  divisibility conditions in #eqref(<eq-rigidity-conclusion>) hold automatically for every
  $c_1, c_2 in ZZ$.
]

#leanstatus[
  *formally verified.* Theorem `LatticeLineCovers.rigidity` in
  `lean/LatticeLineCoversLean/Basic.lean`. (The Lean source itself
  names its six integer parameters `p_i q_i p_j q_j c_i c_j` --- purely as
  identifier characters, with no indexed family behind them either; this note's renaming to
  $1,2$ is a presentational choice for this article, not a claim that the Lean statement
  disagrees with it.) Both directions are proved by
  `linear_combination` (an automated tactic verifying a claimed polynomial-ring identity),
  matching exactly the elimination computation in the proof above; the reverse direction needs one
  additional cancellation step (`mul_left_cancel`#sub[0]) since $Delta != 0$ must be used to
  recover $x,y$ from #eqref(<eq-rigidity-elim-x>)--#eqref(<eq-rigidity-elim-y>). Independently
  re-verified to depend only on Lean's three standard axioms
  (`propext`, `Classical.choice`, `Quot.sound`), i.e. on no unproved
  `sorry`. Notably, the Lean statement requires _no_ primitivity/coprimality hypothesis
  on $d_1, d_2$ at all --- confirmed by deliberately adding
  $gcd(p_1,q_1) = gcd(p_2,q_2) = 1$ as hypotheses and observing, via Lean's own unused-variable
  linter, that the existing proof never refers to them. Primitivity is needed only for
  Definition #thmref(<def-direction>)'s bijection between directions and pairs $(p,q)$, not for this
  lemma's algebraic content.
]

#lemma(name: "Coset", lbl: <lem-coset>)[
  Let $p,q$ be coprime integers, $x_0, y_0 in ZZ$, and set
  $ c_0 = q x_0 - p y_0. $ <eq-c0-def>
  Then
  $ union.big_(k in ZZ) ell_((p,q), c_0 + p q k) = {(x,y) in ZZ^2 : x equiv x_0 quad ("mod" thin abs(p)), space
    y equiv y_0 quad ("mod" thin abs(q))}. $ <eq-coset-conclusion>
]

#pedanticexample[
  *(i) Conclusion holds.* Take $p = 2$, $q = 3$ (coprime), $x_0 = y_0 = 1$, so
  $c_0 = 3 dot.op 1 - 2 dot.op 1 = 1$ and $p q = 6$. The claimed set is ${x " odd", space y equiv 1 thin ("mod" thin 3)}$.
  Level $k = 0$ ($c = 1$): the point $(1,1)$ satisfies $3 dot.op 1 - 2 dot.op 1 = 1$, and indeed $1$ is odd,
  $1 equiv 1 thin ("mod" thin 3)$. Level $k = 1$ ($c = 7$): the point $(3,1)$ satisfies $3 dot.op 3 - 2 dot.op 1 = 7$, and
  again $3$ is odd, $1 equiv 1 thin ("mod" thin 3)$. Both lie in $C$ as claimed, at the levels the formula
  predicts. *(ii) Why $gcd(p,q) = 1$ cannot be dropped.* Take the non-coprime pair
  $p = 2, q = 4$ ($gcd = 2$), $x_0 = y_0 = 0$, so $c_0 = 0$ and $p q = 8$. The point $(x,y) = (1,2)$ satisfies
  $q x - p y = 4 dot.op 1 - 2 dot.op 2 = 0 = c_0 + 8 dot.op 0$, i.e. it lies on the level-$0$ line, exactly as a point of
  the claimed union should --- but $x = 1$ is _odd_, so it violates $x equiv x_0 = 0 thin ("mod" thin p) = 2$,
  the very congruence the lemma claims the union equals. So with $p,q$ not coprime the conclusion
  is simply false, not just unproved: the union of levels is a strictly larger set than the claimed
  congruence class, because $phi_((2,4))$ is not surjective onto $ZZ$ in the way the coprime
  case relies on ($gcd(p,q)$ divides every value of $q x - p y$, so the "level $c_0 + p q k$" spacing
  no longer lines up with the individual mod-$p$, mod-$q$ congruences).
]

#proof[
  Write $C$ for the right-hand side of #eqref(<eq-coset-conclusion>). Since $gcd(p,q) = 1$ implies in
  particular $p,q != 0$, congruence modulo $p$ (resp. $q$) is well defined, and $C$ admits the
  parametrization
  $ C = {(x_0 + p u, space y_0 + q v) : u,v in ZZ}. $ <eq-coset-param>
  For a point of the form #eqref(<eq-coset-param>),
  $ phi_((p,q))(x_0 + p u, space y_0 + q v) = q(x_0 + p u) - p(y_0 + q v) = c_0 + p q (u - v), $ <eq-coset-phi-eval>
  using #eqref(<eq-c0-def>) and cancelling the $p q u$ terms. By #eqref(<eq-lline-def>), this point lies
  on $ell_((p,q), c_0 + p q k)$ if and only if $u - v = k$. As $u$ ranges over $ZZ$ (with $v = u - k$ then
  determined), every point of $C$ with that particular value of $u - v$ is visited exactly once, and
  #eqref(<eq-coset-phi-eval>) shows every point of $ell_((p,q), c_0 + p q k) inter C$ has $u - v = k$: hence
  $ ell_((p,q), c_0 + p q k) inter C = {(x_0 + p u, space y_0 + q(u - k)) : u in ZZ}, $ <eq-coset-single-level>
  and moreover every point of $ell_((p,q), c_0 + p q k)$ manifestly lies in $C$ (take $u,v$ with
  $u - v = k$ so that #eqref(<eq-coset-phi-eval>) matches $c_0 + p q k$; such $(x,y)$ automatically satisfies
  $x equiv x_0 thin ("mod" thin p)$, $y equiv y_0 thin ("mod" thin q)$). So $ell_((p,q), c_0 + p q k) subset.eq C$ for every $k$,
  with equality of the union to all of $C$ once $k$ ranges over $ZZ$, since every pair $(u,v) in ZZ^2$
  has _some_ value of $u - v$.
]

#leanstatus[
  *formally verified.* Theorem `LatticeLineCovers.coset`, same file. Stated using
  Mathlib's `IsCoprime` predicate (a Bézout-identity characterization,
  $exists a,b : a p + b q = 1$, rather than a computed $gcd$ value) for the hypothesis $gcd(p,q) = 1$,
  and Mathlib's `Int.ModEq` (notation `a` $equiv$ `b [ZMOD n]`) for the congruences --- the
  latter is convenient here because `Int.ModEq` does not depend on the sign of the modulus,
  so `[ZMOD p]` already means "modulo $abs(p)$" with no extra bookkeeping. The forward
  direction of the proof is a coprimality-transfer argument (from $p divides q(x_0 - x)$ and
  $gcd(p,q) = 1$, conclude $p divides (x_0 - x)$, via `IsCoprime.dvd_of_dvd_mul_left`); the
  reverse direction extracts explicit witnesses from the two congruences and computes $k$
  directly, matching #eqref(<eq-coset-phi-eval>). Independently re-verified axiom-clean. Proved by a
  subagent instance of Claude running on the Opus model, briefed with a written proof plan derived
  from the proof above; compiled successfully on the first attempt.
]

The rigidity lemma shows that a family realizing many directions cannot simply throw them
together: directions related by a determinant of $plus.minus 1$ ("unimodular pairs", e.g. any pair of
Farey neighbors read as slopes) are permanently incompatible. The coset lemma is the tool that lets
us build a family avoiding all bad pairs at once, applied recursively below.

= The construction

#definition(name: "Rank-2 coset", lbl: <def-Rcoset>)[
  For coprime positive integers $n_1, n_2$ and $x_0, y_0 in ZZ$, define
  $ R(n_1,n_2,x_0,y_0) = {(x,y) in ZZ^2 : x equiv x_0 quad ("mod" thin n_1), space y equiv y_0 quad ("mod" thin n_2)}. $ <eq-Rcoset-def>
  Since $n_1, n_2 > 0$, every $(x,y) in R(n_1,n_2,x_0,y_0)$ is of the form $x = x_0 + n_1 u$, $y = y_0 + n_2 w$
  for a _unique_ pair $(u,w) in ZZ^2$; call $(u,w)$ the _internal coordinates_ of the
  point.
]

We now state the two halves of the original Splitting lemma as two separate lemmas, matching a
corresponding split made when formalizing this argument in Lean (see the status notes below): the
first identifies each finer sub-coset with a plain coset of a new direction, and the second
records that these sub-cosets genuinely partition $R$.

#lemma(name: "Splitting: coset identity", lbl: <lem-splitting-coset>)[
  Let $R = R(n_1,n_2,x_0,y_0)$, let $s,t$ be nonzero integers with
  $ gcd(s,n_2) = gcd(t,n_1) = gcd(s,t) = 1, $ <eq-splitting-hyps>
  and put
  $ P = n_1 s, quad Q = n_2 t. $ <eq-PQ-def>
  For $u_0, w_0 in ZZ$, let
  $ R_(u_0,w_0) = {(x,y) in R : &x = x_0 + n_1 u, space y = y_0 + n_2 w "for some" \
    &u equiv u_0 quad ("mod" thin abs(s)), space w equiv w_0 quad ("mod" thin abs(t))} $ <eq-Rsub-def>
  (a sub-coset of $R$, picked out via the internal coordinates of Definition #thmref(<def-Rcoset>)).
  Then
  $ union.big_(k in ZZ) ell_((P,Q), c_0 + P Q k) = R_(u_0,w_0), quad c_0 = Q(x_0 + n_1 u_0) - P(y_0 + n_2 w_0). $ <eq-splitting-coset-conclusion>
  In particular $(P,Q)$ is itself a primitive direction: $gcd(P,Q) = 1$.
]

#pedanticexample[
  *(i) Conclusion holds.* Take $n_1 = 2, n_2 = 3, x_0 = y_0 = 1$ (so $R = {x " odd", space
  y equiv 1 thin ("mod" thin 3)}$), $s = 2, t = 3$; one checks $gcd(s,n_2) = gcd(2,3) = 1$,
  $gcd(t,n_1) = gcd(3,2) = 1$, $gcd(s,t) = gcd(2,3) = 1$, so #eqref(<eq-splitting-hyps>) holds, and
  $P = 4, Q = 9$ with $gcd(4,9) = 1$ as claimed. (Full numeric trace with three explicit points:
  Example #thmref(<ex-splitting-worked>) below.) *(ii) Why $gcd(s,n_2) = 1$ cannot be dropped.*
  Same $n_1 = 2, n_2 = 3$, but take $s = 3, t = 1$: then $gcd(t,n_1) = gcd(1,2) = 1$ and
  $gcd(s,t) = gcd(3,1) = 1$ both still hold, but $gcd(s,n_2) = gcd(3,3) = 3 != 1$, a violation of just
  the _first_ condition of #eqref(<eq-splitting-hyps>) in isolation. Then $P = n_1 s = 6$,
  $Q = n_2 t = 3$, and $gcd(P,Q) = gcd(6,3) = 3 != 1$: $(P,Q)$ is _not_ a primitive direction ---
  exactly because the proof's "primitivity of $(P,Q)$" case analysis needs $gcd(s,n_2) = 1$ to
  rule out a prime (here $3$) dividing both $s$ and $n_2$ simultaneously, and hence dividing both
  $P = n_1 s$ and $Q = n_2 t$ at once.
]

#proof[
  _Primitivity of $(P,Q)$._ A prime dividing both $P = n_1 s$ and $Q = n_2 t$ would have to divide
  one of $n_1, n_2$ (excluded, as $gcd(n_1,n_2) = 1$), or $n_1$ and $t$ (excluded by $gcd(t,n_1) = 1$
  in #eqref(<eq-splitting-hyps>)), or $s$ and $n_2$ (excluded by $gcd(s,n_2) = 1$), or $s$ and $t$
  (excluded by $gcd(s,t) = 1$). These four cases are exhaustive, so no such prime exists.

  _The identity #eqref(<eq-splitting-coset-conclusion>)._ For $(x,y) = (x_0 + n_1 u, space y_0 + n_2 w)$,
  $ Q x - P y = Q(x_0 + n_1 u) - P(y_0 + n_2 w) = (Q x_0 - P y_0) + n_1 n_2 (t u - s w), $ <eq-splitting-phi-eval>
  using $Q = n_2 t$, $P = n_1 s$. By Lemma #thmref(<lem-coset>) applied to the coprime pair $(s,t)$ in the
  _internal_ coordinates $(u,w)$,
  $ union.big_(k in ZZ) {(u,w) : t u - s w = c_0^"loc" + s t k} &= {u equiv u_0 quad ("mod" thin abs(s)), space
    w equiv w_0 quad ("mod" thin abs(t))}, \
    quad c_0^"loc" &= t u_0 - s w_0. $ <eq-splitting-local-coset>
  Substituting the local level $c_0^"loc" + s t k$ into #eqref(<eq-splitting-phi-eval>) via
  $x_0, y_0$ translates it into the global level
  $ (Q x_0 - P y_0) + n_1 n_2 (c_0^"loc" + s t k) = c_0 + n_1 n_2 s t k = c_0 + P Q k, $ <eq-splitting-level-translate>
  where the first equality uses $c_0 = (Q x_0 - P y_0) + n_1 n_2 c_0^"loc"$ (a direct computation
  confirming this matches the formula for $c_0$ stated in #eqref(<eq-splitting-coset-conclusion>)),
  and the second uses $P Q = n_1 n_2 s t$. Combining #eqref(<eq-splitting-local-coset>) and
  #eqref(<eq-splitting-level-translate>) with #eqref(<eq-splitting-phi-eval>) gives exactly
  #eqref(<eq-splitting-coset-conclusion>).
]

#leanstatus[
  *formally verified.* Theorem `LatticeLineCovers.splitting`. Matching the paper's
  hypotheses exactly required adding $0 < n_1$, $0 < n_2$, $s != 0$, $t != 0$ (needed for
  `mul_left_cancel`#sub[0]-style cancellation in the proof, and genuinely present, if
  implicitly, in the informal statement above via "coprime _positive_ integers $n_1,n_2$"
  and "_nonzero_ integers $s,t$") --- this omission was caught and fixed _before_
  delegating the proof, not after. The Lean proof runs two parallel coprimality-transfer arguments
  (one per coordinate), the same technique as Lemma #thmref(<lem-coset>)'s proof. As with
  Lemma #thmref(<lem-rigidity>), `s`$!= 0$ and `t`$!= 0$ turned out to be unused by the actual
  Lean proof (only $n_1, n_2 != 0$ are load-bearing for the cancellations) --- again confirmed via
  the unused-variable linter, and again kept in the statement for fidelity to this paper's own
  hypotheses rather than removed. Independently re-verified axiom-clean.
]

#example(lbl: <ex-splitting-worked>)[
  Take $n_1 = 2$, $n_2 = 3$, $x_0 = y_0 = 1$, so $R = R(2,3,1,1) = {(x,y) : x " odd", space y equiv 1 thin ("mod" thin 3)}$.
  Take $s = 2$, $t = 3$; one checks directly that #eqref(<eq-splitting-hyps>) holds:
  $ gcd(s,n_2) = gcd(2,3) = 1, quad gcd(t,n_1) = gcd(3,2) = 1, quad gcd(s,t) = gcd(2,3) = 1. $
  Then $P = n_1 s = 4$, $Q = n_2 t = 9$ (and indeed $gcd(4,9) = 1$). Take the residue pair $(u_0,w_0) = (1,2)$;
  then
  $ c_0 = Q(x_0 + n_1 u_0) - P(y_0 + n_2 w_0) = 9 dot.op (1 + 2) - 4 dot.op (1 + 6) = 27 - 28 = -1. $
  Three points of $R_(1,2)$, at three different values of $k$ in
  #eqref(<eq-splitting-coset-conclusion>):
  $
    (u,w) = (1,2) &arrow.r.long.bar (x,y) = (3,7): & quad & phi_((4,9))(3,7) = 27 - 28 = -1 = c_0 + 36 dot.op 0, \
    (u,w) = (3,2) &arrow.r.long.bar (x,y) = (7,7): & quad & phi_((4,9))(7,7) = 63 - 28 = 35 = c_0 + 36 dot.op 1, \
    (u,w) = (1,5) &arrow.r.long.bar (x,y) = (3,16): & quad & phi_((4,9))(3,16) = 27 - 64 = -37 = c_0 + 36 dot.op (-1),
  $
  using $P Q = 36$ throughout.
]

#lemma(name: "Splitting: partition", lbl: <lem-splitting-partition>)[
  With $R$, $s$, $t$ as in Lemma #thmref(<lem-splitting-coset>),
  $ R = union.sq.big_(0 <= u_0 < abs(s) \ 0 <= w_0 < abs(t)) R_(u_0,w_0) $ <eq-splitting-partition-conclusion>
  (a disjoint union over the $abs(s) abs(t)$ residue pairs).
]

#pedanticexample[
  *(i) Conclusion holds.* With $n_1 = 2, n_2 = 3, x_0 = y_0 = 1, s = 2, t = 3$ as in
  Example #thmref(<ex-splitting-worked>), $R$ is partitioned into $abs(s) abs(t) = 6$ pieces $R_(u_0,w_0)$,
  $0 <= u_0 < 2$, $0 <= w_0 < 3$. The point $(x,y) = (7,7)$ has internal coordinates $(u,w) = (3,2)$
  (i.e. $7 = 1 + 2 dot.op 3$, $7 = 1 + 3 dot.op 2$), so its residue pair is $u_0 = 3 med "mod" med 2 = 1$,
  $w_0 = 2 med "mod" med 3 = 2$: it lies in $R_(1,2)$ and in _no other_ of the $6$ pieces, matching the
  "$exists !$" (exists-uniquely) content of the lemma. *(ii) Why $s != 0$ cannot be
  dropped.* With $s = 0$ (and, say, $t = 3$ as before), the index range $0 <= u_0 < abs(s) = 0$ is
  _empty_, so the right-hand side of #eqref(<eq-splitting-partition-conclusion>) is an empty
  union $union.sq.big_nothing = nothing$ --- yet $R$ itself is nonempty (e.g. $(1,1) in R$), so the
  claimed equality fails outright. (Concretely, $s = 0$ also makes $R_(u_0,w_0)$ from
  #eqref(<eq-Rsub-def>) ill-posed, since "$u equiv u_0 thin ("mod" thin abs(s))$" is congruence modulo $0$, i.e.
  $u = u_0$ exactly --- a single internal-coordinate value, not a residue class --- so the whole
  finite-partition statement, which relies on exactly $abs(s)$ residue classes covering all of $ZZ$,
  has no content left to state.) This is exactly why $s,t$ nonzero is carried over as a standing
  hypothesis from Lemma #thmref(<lem-splitting-coset>).
]

#proof[
  Fix $(x,y) in R$, with internal coordinates $(u,w)$ as in Definition #thmref(<def-Rcoset>). By the
  division algorithm, $u = s floor(u\/s) + u_0$ for a unique $u_0$ with $0 <= u_0 < abs(s)$ (interpreting
  the division algorithm with respect to $abs(s)$; concretely, $u_0$ is the unique representative of
  $u$ modulo $s$ lying in $[0,abs(s))$, and similarly $w_0 in [0,abs(t))$ for $w$ modulo $t$). By
  construction $u equiv u_0 thin ("mod" thin abs(s))$ and $w equiv w_0 thin ("mod" thin abs(t))$, so $(x,y) in R_(u_0,w_0)$ for
  this particular pair $(u_0,w_0)$, establishing $R subset.eq union.big_(u_0,w_0) R_(u_0,w_0)$; the
  reverse inclusion is immediate from #eqref(<eq-Rsub-def>). For disjointness (equivalently,
  uniqueness of $(u_0,w_0)$ for each point): suppose $(x,y) in R_(u_0,w_0) inter R_(u_0',w_0')$ via
  internal coordinates $(u,w)$ and $(u'',w'')$ respectively. Since internal coordinates are unique
  (Definition #thmref(<def-Rcoset>)), $u'' = u$ and $w'' = w$, so $u_0 equiv u equiv u_0' thin ("mod" thin abs(s))$; as both
  $u_0, u_0' in [0,abs(s))$, an interval of length $abs(s)$, and their difference is a multiple of $s$ of
  absolute value $< abs(s)$, we get $u_0 = u_0'$, and symmetrically $w_0 = w_0'$.
]

#leanstatus[
  *formally verified.* Theorem `LatticeLineCovers.splitting_partition`, phrased as
  existence-and-uniqueness of the residue pair $(u_0,w_0)$ for every point of $R$ (an
  `ExistsUnique` statement, Lean/Mathlib notation $exists !$), which is definitionally
  what a disjoint union means. This is pure
  Euclidean division together with the "two representatives of one residue class in the same
  length-$abs(m)$ window coincide" fact used in the last paragraph of the proof above; no
  coprimality is involved anywhere. A first, undelegated attempt at this lemma hit real friction
  --- a cited lemma that does not exist in the current Mathlib version, and several automated
  (`omega`) tactic calls given goals it cannot discharge, since `omega` handles only
  linear integer arithmetic and the "length-$abs(m)$ window" argument genuinely needs one
  multiplicative step. Reverted rather than continuing to guess lemma names, and delegated (with
  the specific failures included in the brief so they were not repeated) to a fresh Opus-model
  subagent, which closed the multiplicative step via `abs_mul` together with
  `le_mul_of_one_le_right` and `Int.one_le_abs`, keeping `omega` strictly
  to the resulting linear facts. Independently re-verified axiom-clean.
]

This is where the earlier, flawed version of this argument failed: it attempted to realize an
_arbitrary_ target direction by using a multiple of it known to lie in the current sublattice,
without checking that the multiple's own geometric line (which follows its _primitive_
direction, not the multiple used to construct it) stays confined to the intended coset.
Lemma #thmref(<lem-splitting-coset>) avoids this by construction, via the primitivity argument in its
own proof.

#lemma(name: "Steering", lbl: <lem-steering>)[
  Let $n_1, n_2$ be coprime positive integers. For every $theta in [0,pi)$ and every
  $epsilon > 0$ there exist nonzero integers $s,t$, $abs(s), abs(t) >= 2$, satisfying
  #eqref(<eq-splitting-hyps>), such that the direction of $(n_1 s, n_2 t)$ lies within $epsilon$ of
  $theta$.
]

#pedanticexample[
  *(i) Conclusion holds, fully numeric.* Take $n_1 = 2, n_2 = 3$ (coprime), target $mu = tan theta = 1$,
  tolerance $epsilon = 0.1$. From #eqref(<eq-steering-constants>):
  $delta = 1/2 (1 - 1/2) = 1/4$, $E = 2^(omega(2)+1) = 2^2 = 4$; from #eqref(<eq-steering-L0>):
  $L_0 = ceil((4+1) slash 1/4) = 20$. Condition #eqref(<eq-steering-p-choice>) needs
  $20 + 2 < 0.1 dot.op 2 dot.op p slash 3 = p slash 15$ (note: no $mu$ in this condition --- see the remark right after
  #eqref(<eq-steering-p-choice>) in the proof below), i.e. $p > 330$; take the prime $p = 331$
  ($331 divides.not n_1 n_2 = 6$),
  so $s = 331$. Then $t_0 = floor(1 dot.op 2 dot.op 331 slash 3) + 2 = floor(220.67) + 2 = 222$, and searching
  $I = [222,242)$ for $t$ coprime to $n_1 p = 662$: $t = 223$ (prime) works ($gcd(223,2) = 1$,
  $gcd(223,331) = 1$), and also $gcd(s,t) = gcd(331,223) = 1$, $gcd(s,n_2) = gcd(331,3) = 1$,
  $gcd(t,n_1) = gcd(223,2) = 1$, so #eqref(<eq-splitting-hyps>) holds; note $t = 223 >= 2$ automatically,
  by construction of the shifted window #eqref(<eq-steering-t0>), with no separate check needed. The
  resulting slope is $n_2 t slash (n_1 s) = 669 slash 662 approx 1.01057$, within $epsilon = 0.1$ of $mu = 1$ as
  promised.
  *(ii) A subtlety about $gcd(n_1,n_2) = 1$: not used inside _this_ proof, but still
  essential downstream.* Repeat the same computation with the non-coprime pair $n_1 = 4, n_2 = 6$
  ($gcd = 2$) --- note $4$ has the same radical (${2}$) as $n_1 = 2$ above, so $delta, E, L_0$ and
  even the threshold on $p$ are literally unchanged, and $p = 331, space t = 223$ still satisfy every step
  of the argument verbatim, giving slope $n_2 t slash (n_1 s) = 1338 slash 1324 approx 1.01057$, again within
  $epsilon$ of $mu$: #eqref(<eq-steering-sieve>)--#eqref(<eq-steering-final-bound>) never once
  refer to $gcd(n_1,n_2)$, so nothing in _this_ proof breaks. What _does_ break is
  downstream: $(P,Q) = (n_1 s, n_2 t) = (1324,1338)$ has $gcd(1324,1338) = 2$ --- not a primitive
  direction at all, so it could not legally be fed into Lemma #thmref(<lem-splitting-coset>) (which
  needs $gcd(n_1,n_2) = 1$ among its own standing hypotheses to guarantee $gcd(P,Q) = 1$) or used as
  a line direction under Definition #thmref(<def-direction>). So $gcd(n_1,n_2) = 1$ is carried by
  Lemma #thmref(<lem-steering>) as a hypothesis not because its own proof needs it, but because it is
  the invariant maintained by the surrounding recursive construction (Theorem #thmref(<thm-main>)'s
  proof) that every lemma along the way is entitled to assume. *(iii) A real bug this
  pedantic pass actually found, now fixed.* An earlier version of #eqref(<eq-steering-p-choice>)
  read $L_0 < epsilon mu n_1 p slash n_2$ (an extra, wrong factor of $mu$). Concretely, with
  $n_1 = n_2 = 1$, $mu = 100$, $epsilon = 0.01$: that wrong condition gives $delta = 1/2$, $E = 2$,
  $L_0 = 6$, threshold $p > 6$, so $p = 7$; the best $t$ in the resulting window
  ($t_0 = 700$, $I = [700,706)$) is $t = 701$, giving slope $701 slash 7 approx 100.142857$ --- off from
  $mu = 100$ by $approx 0.143$, over $14 times$ the claimed tolerance $epsilon = 0.01$, not a
  rounding-level near-miss. The wrong condition is even _unsatisfiable_ at $mu = 0$ (reduces to
  $L_0 < 0$). Both failures trace to the same algebra error: $L_0 < epsilon mu n_1 p slash n_2$ only
  implies $(n_2 L_0) slash (n_1 p) < epsilon mu$, not $< epsilon$, and these coincide only when
  $mu <= 1$. The corrected, $mu$-free condition #eqref(<eq-steering-p-choice>) used in the proof
  below fixes this: with the same $n_1, n_2, mu, epsilon$, it gives threshold $p > 800$, so
  $p = 809$; the best $t$ in $I = [80902,80908)$ is $t = 80902$, giving slope
  $80902 slash 809 approx 100.002472$, comfortably within $epsilon = 0.01$. (Script:
  `code/steering_bug_check.py`; log: `runs/2026-08-02_steering_bug_check.md`.)
  *(iv) A second, independent bug found on the next adversarial pass, now fixed: window
  frozen at $mu = 0$.* Reuse $n_1 = 2, n_2 = 3$ so $delta = 1/4, E = 4, L_0 = 20$ as in (i). At $mu = 0$,
  the _unshifted_ window used by an earlier version of this proof was
  $t_0 = floor(0 dot.op n_1 p slash n_2) = 0$ for every prime $p$, i.e. $I = [0,20)$ regardless of $p$:
  taking $p = 307$ gives $I = [0,20)$, and so does the much larger $p = 100003$ --- unlike the $mu = 1$
  case in (i), where a larger $p$ pushes $t_0$ further from the origin, at $mu = 0$ the window never
  moves. Since $gcd(1,n_1 p) = 1$ always, $t = 1 in I$ is always a valid witness of "$>= 1$ coprime
  integer in $I$," and is in fact the _closest-to-target_ candidate (it minimizes
  $abs(n_2 t slash (n_1 p) - 0)$ among positive $t$) --- yet $t = 1$ violates the lemma's own $abs(t) >= 2$
  requirement; the earlier proof's "(for $p$ large) $abs(t) >= 2$" was simply asserted, not derived,
  and at $mu = 0$ no amount of growing $p$ makes it true on its own. (For this particular $n_1 = 2$,
  other coprime witnesses with $abs(t) >= 2$ do also exist in $[0,20)$, e.g. $t = 3$ or $t = 5$, so the
  _lemma_ was never false here --- only the proof's justification for picking a witness was
  incomplete.) The shifted window #eqref(<eq-steering-t0>), $t_0 = floor(mu n_1 p slash n_2) + 2$, fixes
  this structurally: at $mu = 0$ it gives $t_0 = 2$ for every $p$, so $I = [2,22)$ contains only
  integers with $abs(t) >= 2$ from the outset, and the same sieve count $delta L_0 - E >= 1$ now
  guarantees a genuinely usable witness with no largeness argument needed. (Script:
  `code/steering_mu0_bug_check.py`; log:
  `runs/2026-08-02_steering_mu0_bug_check.md`.)
]

#proof[
  By symmetry (swap the roles of $s$ and $t$ to treat $theta = pi\/2$, which targets reciprocal
  slope $0$ and is handled by the same argument below with the roles of $n_1, n_2$ exchanged,
  subject to the same window shift introduced at #eqref(<eq-steering-t0>)) it suffices to treat
  $theta != pi\/2$, i.e. a finite target slope $mu = tan theta$; the case $mu < 0$ is identical
  with $t arrow.r.bar -t$, so assume $mu >= 0$.

  Set
  $ delta = 1/2 product_(r divides n_1) (1 - 1/r) > 0, quad E = 2^(omega(n_1)+1), $ <eq-steering-constants>
  both depending only on $n_1$, where $omega(n_1)$ is the number of distinct prime divisors of
  $n_1$. For a prime $p divides.not n_1 n_2$ and any interval $I subset ZZ$ of length $L$,
  inclusion--exclusion over the divisors of $n_1 p$ gives
  $ \#{t in I : gcd(t, n_1 p) = 1} >= L product_(r divides n_1) (1 - 1/r) (1 - 1/p) - 2^(omega(n_1)+1) >= delta L - E, $ <eq-steering-sieve>
  using $p >= 2$ for the last factor. Fix
  $ L_0 = ceil((E+1)/delta), $ <eq-steering-L0>
  independent of $p$ --- and, crucially, independent of $mu$ as well. Choose a prime $p divides.not n_1 n_2$
  large enough that
  $ L_0 + 2 < (epsilon n_1 p)/n_2 $ <eq-steering-p-choice>
  (possible since the right side $-> infinity$ as $p -> infinity$, for fixed $epsilon, n_1, n_2$; note
  #eqref(<eq-steering-p-choice>) does not involve $mu$ at all, unlike $t_0$ below), set $s = p$ and
  $ t_0 = floor((mu n_1 p)/n_2) + 2. $ <eq-steering-t0>
  The $+2$ shift in #eqref(<eq-steering-t0>), absent from an earlier version of this proof, is what
  makes the forthcoming $abs(t) >= 2$ requirement hold _unconditionally_ rather than only "for $p$
  large": since $mu >= 0$, already $t_0 >= 2$ by #eqref(<eq-steering-t0>), so every integer in the
  window $I$ below inherits $abs(t) >= 2$ directly, with no degenerate behaviour at $mu = 0$ (where,
  without the shift, $t_0 = 0$ for _every_ $p$, the window never moves away from the origin as
  $p -> infinity$, and $t = 1$ --- always coprime to $n_1 p$ --- is a witness that nothing rules out being
  the _only_ one, violating $abs(t) >= 2$). The interval $I = [t_0, t_0 + L_0)$ then contains, by
  #eqref(<eq-steering-sieve>) with $L = L_0$ and #eqref(<eq-steering-L0>), at least $delta L_0 - E >= 1$
  integer $t$ with $gcd(t, n_1 p) = 1$ --- equivalently $gcd(t,n_1) = gcd(t,s) = 1$, as $s = p$ is prime
  --- and, as just noted, $abs(t) >= 2$ automatically. For any such $t$,
  $ abs((n_2 t)/(n_1 s) - mu) = n_2/(n_1 p) abs(t - (mu n_1 p)/n_2) < (n_2 (L_0 + 2))/(n_1 p) < epsilon, $ <eq-steering-final-bound>
  using #eqref(<eq-steering-p-choice>) for the last step (and $abs(t - mu n_1 p slash n_2) < L_0 + 2$, which
  follows from $t in [t_0, t_0 + L_0)$ and $t_0 - mu n_1 p slash n_2 in (1,2]$ by #eqref(<eq-steering-t0>)), so
  $(P,Q) = (n_1 s, n_2 t)$ has slope within $epsilon$ of $mu$, hence (as $arctan$ is
  $1$-Lipschitz, and $arctan mu = theta - pi$ when $theta > pi\/2$ identifies the same point of
  $#RP$) direction within $epsilon$ of $theta$.
]

#leanstatus[
  *not yet formalized.* Flagged, before any Lean work on this project began, as the single
  hardest piece of the whole formalization: it is a genuine (if elementary) analytic-number-theory
  argument, not pure algebra like Lemmas #thmref(<lem-rigidity>)--#thmref(<lem-splitting-partition>). Worth
  checking, before attempting to reprove #eqref(<eq-steering-sieve>) from scratch in Lean, whether
  Mathlib's existing sieve-theory development (e.g. `Mathlib.NumberTheory.SelbergSieve` or
  similar) already covers a bound of this shape.
]

The point of Lemma #thmref(<lem-steering>) is that it is _not_ enough to know that _some_
admissible $(s,t)$ exists at every stage: repeatedly reusing, say, $(s,t) = (2,3)$ is admissible
forever (all three coprimality conditions of #eqref(<eq-splitting-hyps>) hold trivially against the
resulting $n_1 = 2^k, n_2 = 3^k$), yet gives directions converging to a single point of $#RP$, not a
dense set. What is needed, and what Lemma #thmref(<lem-steering>) provides, is the ability to steer
toward an _arbitrary prescribed_ target at every stage.

#remark(name: "Tails of a dense sequence remain dense", lbl: <rem-tail-density>)[
  If $X$ is a $T_1$ topological space with no isolated points, $D subset.eq X$ is dense, and
  $F subset X$ is finite, then $D without F$ is still dense in $X$. (Any nonempty open $U$ is
  itself infinite, since no point of $X$ is isolated; so $U without F$ is nonempty and open,
  hence meets $D$, giving a point of $D without F$ in $U$.) Applied with $X = #RP$ (compact,
  metric, hence $T_1$, and with no isolated points as a circle) and $D = {theta_k}_(k >= 1)$:
  every tail ${theta_k}_(k >= N)$ is dense, since it contains $D without {theta_1,dots,theta_(N-1)}$.
  This is the fact the density argument below needs beyond mere density of ${theta_k}$ itself ---
  without "no isolated points" it can fail (e.g. a sequence dense in ${0} union [1,2]$ that
  visits $0$ only once).
]

#proof(name: [Proof of Theorem #thmref(<thm-main>)])[
  Fix an enumeration $(z_k)_(k >= 1)$ of $ZZ^2$ and a sequence $(theta_k)_(k >= 1)$ dense in
  $[0,pi)$ (e.g. $theta_k = k alpha med "mod" med pi$ for $alpha\/pi$ irrational, by equidistribution of
  the irrational rotation). Set $R_0 = ZZ^2$, i.e. $(n_1,n_2,x_0,y_0) = (1,1,0,0)$.

  Given $R_(k-1) = R(n_1,n_2,x_0,y_0)$, apply Lemma #thmref(<lem-steering>) to find $s,t$ (possibly
  negative --- Lemma #thmref(<lem-steering>) allows this, needed to reach both signs of slope) realizing
  a direction within $1\/k$ of $theta_k$, and apply
  Lemmas #thmref(<lem-splitting-coset>)--#thmref(<lem-splitting-partition>) to split $R_(k-1)$ into its
  $abs(s) abs(t) >= 4$ sub-cosets, each fully coverable by direction $(P_k,Q_k) = (n_1 s, n_2 t)$ restricted
  to one residue class of levels. Put into $cal(F)$ all such lines for every sub-coset except
  one, reserved as follows: if $z_k in R_(k-1)$, reserve the lexicographically-least $(u_0,w_0)$
  whose sub-coset does not contain $z_k$ (possible since there are $>= 4$ sub-cosets and only one
  need be avoided); otherwise reserve the lexicographically-least $(u_0,w_0)$ outright --- a
  concrete rule is needed for the recursion to be a well-defined function, as is a concrete choice
  among the $(s,t)$ that Lemma #thmref(<lem-steering>) only asserts to exist --- both are choice
  functions to be supplied explicitly in a Lean formalization, not just existence claims. Let
  $R_k = R_(u_0,w_0)$ be that reserved sub-coset. The two quantities that matter going forward are
  genuinely different: the _achieved direction_ recorded for the density argument below is
  the (possibly signed) pair $(P_k,Q_k) = (n_1 s, n_2 t)$, while $R_k$ itself, to serve as the input
  $R(n_1',n_2',x_0',y_0')$ to the _next_ stage's application of Lemma #thmref(<lem-steering>)
  (whose hypotheses require positive $n_1', n_2'$, as does Definition #thmref(<def-Rcoset>)), must use
  the _positive_ pair $n_1' = n_1 abs(s)$, $n_2' = n_2 abs(t)$, $x_0' = x_0 + n_1 u_0$, $y_0' = y_0 + n_2 w_0$: a
  direct check from the definition of $R_(u_0,w_0)$ #eqref(<eq-Rsub-def>) (writing $u = u_0 + abs(s) u'$,
  $w = w_0 + abs(t) w'$ for the internal coordinates, since "$u equiv u_0 thin ("mod" thin abs(s))$" means exactly this)
  shows $R_(u_0,w_0) = R(n_1 abs(s), n_2 abs(t), x_0', y_0')$ on the nose. Write
  $R_k = R(n_1^((k)), n_2^((k)), x_0^((k)), y_0^((k)))$ for this representation, i.e.
  $n_1^((k)) = n_1 abs(s)$, $n_2^((k)) = n_2 abs(t)$ (with $n_1^((0)) = n_2^((0)) = 1$ from the base
  case), the notation used below. This keeps
  $gcd(n_1^((k)),n_2^((k))) = gcd(n_1 abs(s), n_2 abs(t)) = gcd(P_k,Q_k) = 1$ (Lemma #thmref(<lem-splitting-coset>)), so the
  invariant needed for the next iteration is preserved.

  #pedanticexample[
    *Another real gap this pedantic pass found, now fixed above.* An earlier version of this
    proof used $(P_k,Q_k) = (n_1 s, n_2 t)$ directly, unmodified, as the next stage's $(n_1,n_2)$ pair ---
    silent, because it never mattered until $s$ or $t$ was actually negative. Concretely: start from
    $R_0 = R(1,1,0,0) = ZZ^2$, and suppose stage $1$ picks $s = -3, t = 2$ (both satisfy $abs(s), abs(t) >= 2$;
    $gcd(s,n_2) = gcd(-3,1) = 1$, $gcd(t,n_1) = gcd(2,1) = 1$, $gcd(s,t) = gcd(-3,2) = 1$, so
    #eqref(<eq-splitting-hyps>) holds), giving $(P_1,Q_1) = (-3,2)$ --- a perfectly good, primitive,
    achieved direction ($gcd(-3,2) = 1$) to record for density purposes. But
    Definition #thmref(<def-Rcoset>) and Lemma #thmref(<lem-steering>) both require their $n_1, n_2$
    _positive_; feeding $n_1' = -3$ into either is simply outside what they're stated for, not
    merely inconvenient. The fix used above --- $n_1' = abs(-3) = 3$, $n_2' = abs(2) = 2$ --- is not a different
    choice, just the _correct name_ for the same set: taking $(u_0,w_0) = (0,0)$ for concreteness,
    $R_(0,0) = {(x,y) : x equiv 0 thin ("mod" thin 3), space y equiv 0 thin ("mod" thin 2)} = R(3,2,0,0)$, exactly matching $(n_1 abs(s), n_2 abs(t)) = (3,2)$
    and manifestly _not_ matching $(P_1,Q_1) = (-3,2)$ read literally as a positive pair.
  ]

  _Coverage invariant._ Stage $i$ claims exactly $R_(i-1) without R_i$, and $R_i subset.eq R_(i-1)$
  for every $i >= 1$. Telescoping from $R_0 = ZZ^2$ gives, for every $k$,
  $ ZZ^2 without R_(k-1) = union.big_(i < k) (R_(i-1) without R_i) = union.big_(i < k) ("stage-" i " claims"), $ <eq-main-coverage-invariant>
  i.e. a point lies outside the current region $R_(k-1)$ exactly when some earlier stage already
  claimed it. This is what justifies the reservation rule above only ever needing to avoid $z_k$
  when $z_k in R_(k-1)$: whenever $z_k in.not R_(k-1)$, #eqref(<eq-main-coverage-invariant>) shows
  $z_k$ was already claimed by an earlier stage, so no action is needed for it at stage $k$.

  #pedanticexample[
    *Why the coverage argument needs the invariant #eqref(<eq-main-coverage-invariant>), fully
    numeric.* Take $z_5 = (0,0) in ZZ^2$, and suppose (hypothetically) $R_4 = R(4,3,1,0)$, so
    $z_5 = (0,0) in.not R_4$ (since $0 not equiv 1 med ("mod" med 4)$). The reservation rule at
    stage $5$ only ever looks at membership in $R_4$ --- since $z_5 in.not R_4$, stage $5$ does
    nothing to claim $z_5$ specifically. For the overall coverage claim
    $union.big_k ("stage-" k " claims") = ZZ^2$ to hold, $z_5$ must therefore already have been
    claimed at some _earlier_ stage; #eqref(<eq-main-coverage-invariant>) is exactly what proves
    this: $z_5 in.not R_4$ forces $z_5 in R_(i-1) without R_i$ for some $i <= 4$. Without the
    invariant, the Coverage paragraph's "if $z_k in.not R_(k-1)$, it was already claimed at some
    earlier stage" step would be an unjustified assertion rather than a proven fact.
  ]

  _Coverage._ By #eqref(<eq-main-coverage-invariant>), every $z_k$ is eventually claimed: if
  $z_k in R_(k-1)$, the reservation rule ensures $z_k$ lies in one of the claimed sub-cosets at
  stage $k$ (not the reserved $R_k$); if $z_k in.not R_(k-1)$, it was already claimed at some
  earlier stage. So
  $ union.big_k ("stage-" k " claims") = ZZ^2. $ <eq-main-coverage>

  _Disjointness._ Every individual line placed into $cal(F)$ at stage $k$ has all of its
  lattice points inside the sub-coset $R_(u_0,w_0)$ it came from (a subset of $R_(k-1) without R_k$,
  since $R_(u_0,w_0) != R_k$): this is exactly #eqref(<eq-splitting-coset-conclusion>) of
  Lemma #thmref(<lem-splitting-coset>) (each line on the left is a subset of the union), the step the
  earlier, flawed version of this construction got wrong (see the remark following
  Lemma #thmref(<lem-splitting-coset>)). So stage $k$'s claimed points lie in $R_(k-1) without R_k subset R_(k-1)$.
  For $j > k$, $R_(j-1) subset.eq R_k$ (as $R_i subset.eq R_(i-1)$ for every $i$),
  so stage $j$'s points, lying in $R_(j-1)$, are disjoint from stage $k$'s. Hence distinct lines
  from different stages never share a lattice point, and distinct lines of the same direction from
  the same stage are disjoint level sets of the same $phi_((P_k,Q_k))$, so never share one
  either. (Different stages in fact always realize different directions --- $abs(P_k) = n_1^((k))$ is
  strictly increasing in $k$, since $n_1^((k)) = n_1^((k-1)) abs(s_k) >= 2 n_1^((k-1))$ --- though the
  argument above does not need this.)

  _Density._ Fix $theta in #RP$ and $epsilon > 0$. By #thmref(<rem-tail-density>), every tail
  ${theta_k}_(k >= N)$ is dense in $#RP$; so for
  any $N$ there is some $k >= N$ with $theta_k$ within $epsilon\/2$ of $theta$. Taking
  $N > 2\/epsilon$, the corresponding achieved direction $(P_k,Q_k)$ --- within $1\/k < epsilon\/2$
  of $theta_k$ --- then lies within $epsilon$ of $theta$. (Each $(P_k,Q_k)$ is genuinely
  realized in $cal(F)$: at least $abs(s) abs(t) - 1 >= 3$ of the $>= 4$ sub-cosets at stage $k$ are
  claimed, all nonempty, each contributing lines of that direction.) So every $theta in #RP$ is a
  limit of directions realized in $cal(F)$: the realized direction set is dense.

  #pedanticexample[
    *Why the density argument needs a second use of density, fully numeric.* A closure
    inference of the shape "$d(a_k,b_k) <= 1\/k$ for all $k$, so $overline({a_k}) supset.eq
    overline({b_k})$" is false in general: take $b_1 = 0$, $b_k = 1$ for $k >= 2$, and $a_k = 1$ for all
    $k$ (legal, since $d(a_1,b_1) = 1 <= 1\/1$). Then $overline({b_k}) = {0,1}$ but
    $overline({a_k}) = {1} in.rev.not 0$: the value $0$ is only ever shadowed at the one index where
    the tolerance $1\/k$ is too coarse to matter. The fix used above blocks exactly this: instead of
    using _every_ index $k$ once, it selects, for each target $theta$ and tolerance
    $epsilon$, an index $k$ chosen _after_ $epsilon$ is fixed and large enough that both
    $theta_k$ is already close to $theta$ (using #thmref(<rem-tail-density>), which needs $#RP$
    to have no isolated points) and $1\/k$ is small. Applied to the toy example:
    there is no tail of ${theta_k}$ avoiding the value $theta = 0$ forever, so this style of
    argument could never reach the toy example's false conclusion.
  ]
]

#leanstatus[
  *not yet formalized*; see the status note under Theorem #thmref(<thm-main>) above. Two write-up
  gaps found and fixed by adversarial review, 2026-08-02 (not affecting the truth of the theorem,
  only the rigor of this proof): the coverage argument originally left the case $z_k in.not R_(k-1)$
  undischarged (fixed by #eqref(<eq-main-coverage-invariant>)); the density argument's closure
  inference was a non-sequitur as originally stated (fixed by the explicit arbitrarily-large-$k$
  argument above). Before formalizing: the reservation and the Steering witness are existential
  choices, not yet functions --- will need `Classical.choice`-style witnesses or an explicit
  deterministic rule (e.g. lexicographically-least valid choice) for the recursion to type-check
  as a definition.
]

= Formalization status: summary

#align(center)[
  #table(
    columns: 3,
    stroke: none,
    align: left,
    inset: (x: 0.7em, y: 0.35em),
    table.hline(stroke: 0.9pt),
    table.header([Statement above], [Lean theorem], [Status]),
    table.hline(stroke: 0.5pt),
    [Lemma #thmref(<lem-rigidity>) (Rigidity)], [`LatticeLineCovers.rigidity`], [proved],
    [Lemma #thmref(<lem-coset>) (Coset)], [`LatticeLineCovers.coset`], [proved],
    [Lemma #thmref(<lem-splitting-coset>) (Splitting, coset identity)], [`LatticeLineCovers.splitting`], [proved],
    [Lemma #thmref(<lem-splitting-partition>) (Splitting, partition)], [`LatticeLineCovers.splitting_partition`], [proved],
    [Lemma #thmref(<lem-steering>) (Steering)], [---], [not started],
    [Theorem #thmref(<thm-main>) (main theorem)], [---], [not started],
    table.hline(stroke: 0.9pt),
  )
]

#v(0.5em)

All four proved theorems are independently checked, via `#print axioms`, to depend only on
Lean's three standard axioms (`propext`, `Classical.choice`, `Quot.sound`) ---
i.e. none of them rest on an unproved `sorry` anywhere in their dependency chain. The Lean
source lives at `lean/LatticeLineCoversLean/Basic.lean` in this same repository; see
`lean/STRATEGY.md` and `lean/PROOF.md` for the formalization strategy and a
non-expert-oriented explanation of what was proved.

= A picture

@fig-directions plots the first $10$, $20$, and $100$ directions realized by an actual
run of the construction (code in `code/`, targeting the golden-angle equidistributed
sequence $theta_k = k pi (sqrt(5) - 1) med "mod" med pi$), each direction shown as an antipodal pair of points
on the unit circle (a line's direction is unsigned) and colored by its position in the sequence.

#figure(
  image("figures/density_directions.png", width: 100%),
  caption: [Realized directions after $10$, $20$, and $100$ steps of the construction, colored by
  order (dark = early, light = late), with a thin path tracing consecutive jumps. The steering
  argument scatters rather than sweeps around the circle, since each target angle is chosen from an
  equidistributed sequence rather than visited in angular order.],
) <fig-directions>

#remark(name: "Verification, informal")[
  Both the splitting mechanism (Lemmas #thmref(<lem-splitting-coset>)--#thmref(<lem-splitting-partition>))
  and the sign-generality of Lemma #thmref(<lem-steering>) were checked by direct brute-force simulation
  (exhaustive crossing and coverage checks on finite windows up to $81 times 81$, including
  adversarial diagonal and sign-alternating schedules) before being trusted; an earlier version of
  the splitting step, without the primitivity safeguard built into
  Lemma #thmref(<lem-splitting-coset>), was found this way to be genuinely flawed rather than merely
  under-justified. The full argument was also read independently by a second reader working from
  the statement of the lemmas alone, who found a real gap in an earlier version of the density
  argument (restricting $s,t$ to be positive only reaches half of $#RP$, and existence of
  _some_ admissible move at each stage does not imply the ability to steer toward an
  _arbitrary_ target --- both addressed in the versions of
  Lemmas #thmref(<lem-splitting-coset>)--#thmref(<lem-splitting-partition>) and #thmref(<lem-steering>) given
  here). See the project logbook for the full history. This remark records the note's
  _informal_ verification history, predating and independent of the formal Lean verification
  recorded in the status notes above; the two are complementary, not redundant --- brute-force
  simulation and independent reading catch different classes of error than a machine-checked proof
  does, and vice versa.
]

= Related work

The reformulation via $phi_d$ and the resulting rigidity phenomenon (Lemma #thmref(<lem-rigidity>))
is the natural two-dimensional analogue of the classical theory of _covering systems of
congruences_, introduced by Erdős #bcite("Erdos1950") to show that a positive proportion of the
integers are not of the form $2^k + p$ for $p$ prime. A very close relative of our covering problem
--- covering $ZZ^2$ by finitely many finite-index _sublattices_ (necessarily containing the
origin, unlike the general affine cosets considered here) --- is studied by Cremona and Koymans
#bcite("CremonaKoymans2026"), who give it the same "projective/homogeneous covering congruences"
framing; their refinement machinery (splitting one lattice into several of prime-power relative
index) is structurally reminiscent of the splitting used here, one rank up.

A different classical result addresses a related but distinct question about how many directions a
covering needs. Corzatt #bcite("Corzatt1985") conjectured that if a _finite, convex_ set of lattice
points is covered by $n$ lines (with no constraint on where the lines may cross), the lines can
always be chosen to use at most four distinct slopes. Our setting is the opposite regime --- an
infinite, unbounded point set, with a crossing-avoidance constraint standing in for a bound on the
number of lines --- and correspondingly the answer is qualitatively different: densely many
directions are both necessary to consider and available.

The forbidden unimodular pairs of Lemma #thmref(<lem-rigidity>) are exactly the Farey-neighbor pairs of
slopes; see e.g. Hardy and Wright #bcite("HardyWright2008", detail: [Ch. III]) for the classical theory of
Farey sequences and the closely related Stern--Brocot tree. This is precisely the toolkit used in
the digital-geometry literature on digitized straight lines, where continued-fraction and
Farey-tree techniques describe digital approximations to a line of given (rational or irrational)
slope; see Kiselman #bcite("Kiselman2022"), and, for the continued-fraction approach specifically,
Uscka-Wehlou's dissertation #bcite("UsckaWehlou2009"), written under Kiselman's supervision at
Uppsala University.

#openproblem[
  Generalize Theorem #thmref(<thm-main>) to $ZZ^n$, $n >= 3$: cover $ZZ^n$ by hyperplanes (or lines, or
  general $k$-flats) such that no two of different direction meet at a lattice point, and determine
  which sets of directions can occur.
]

#heading(numbering: none)[Acknowledgements]

The results in this note --- the reformulation, the rigidity and coset lemmas, the recursive
construction, and both rounds of error-correction (one caught by numerical simulation, one by an
independent review) --- were found by Claude (Anthropic), working with Jan Snellman in an
interactive session, in the course of an idle conversation about covering the lattice by lines.
The additional references collected in the extended-references version of this note were located
and verified by Claude via web search. This more formal, Lean-status-annotated version was likewise
prepared by Claude, at Jan Snellman's request, once part of the argument had been formally verified.

#heading(numbering: none)[References]

#bibentry("CremonaKoymans2026")[
  J. E. Cremona and P. Koymans, _Lattice Coverings and Homogeneous Covering Congruences_,
  arXiv:2601.03212v2 (2026).
]

#bibentry("Corzatt1985")[
  C. E. Corzatt, _Covering convex sets of lattice points with straight lines_, Congressus
  Numerantium *50* (1985), 129--135.
]

#bibentry("Erdos1950")[
  P. Erdős, _On integers of the form $2^k + p$ and some related problems_, Summa Brasil.
  Math. *2* (1950), 113--123.
]

#bibentry("HardyWright2008")[
  G. H. Hardy and E. M. Wright, _An Introduction to the Theory of Numbers_, 6th ed., revised
  by D. R. Heath-Brown and J. H. Silverman, Oxford University Press, Oxford, 2008.
]

#bibentry("Kiselman2022")[
  C. O. Kiselman, _Elements of Digital Geometry, Mathematical Morphology, and Discrete
  Optimization_, World Scientific, Singapore, 2022.
]

#bibentry("UsckaWehlou2009")[
  H. Uscka-Wehlou, _Digital Lines, Sturmian Words, and Continued Fractions_, Ph.D. thesis,
  Uppsala Dissertations in Mathematics *65*, Uppsala University, 2009.
]


==> anc/lean/Challenge.lean <==
-- Changelog (reverse-chronological)
-- 2026-08-20 - Claude: created, for submission to the Palomar registry
--   (palomar-registry.org). Palomar's Comparator tool requires the advertised statement to be
--   held apart from its proof, in a standalone module importing only Lean core, Mathlib, and Tau
--   Ceti (no other files from this project). The five definitions below are extracted verbatim
--   from `LatticeLineCoversLean/Basic.lean` and `LatticeLineCoversLean/Direction.lean` for exactly
--   that reason -- `main_theorem`'s *statement* (not its proof) depends on nothing else from this
--   project. Deliberately declared in the `Palomar` namespace, not `LatticeLineCovers`: the real
--   project's `Basic.lean`/`Direction.lean` already define `lline`/`direction`/`rpDist` in
--   `LatticeLineCovers`, and `Solution.lean` needs to import both this file and the real project
--   without a duplicate-declaration clash. `Solution.lean` proves the identical statement using
--   the real project's full development; Comparator checks the two match.

import Mathlib

/-!
# Palomar challenge statement

The claim: there is a family of lattice lines covering `ℤ × ℤ`, no two of different direction
sharing a lattice point, whose realized directions are dense in `ℝP¹`. See
`../lean/PROOF.md` for the plain-language statement and `../article/` for the full paper.

This file states the claim only (`main_theorem` ends in `sorry`, Palomar's convention for a
challenge module). The actual zero-`sorry`, zero-custom-axiom proof lives in the main project
(`LatticeLineCoversLean/`) and is re-exported, unchanged, by `Solution.lean`.
-/

namespace Palomar

open Real

/-- `φ_{(p,q)}(x,y) = q*x - p*y`, the linear functional whose level sets are the lattice lines of
primitive direction `(p,q)`. Verbatim from `LatticeLineCoversLean/Basic.lean`
(`LatticeLineCovers.phi`). -/
def phi (p q x y : ℤ) : ℤ := q * x - p * y

/-- `ℓ_{(p,q),c}`, the lattice line of direction `(p,q)` at level `c`. Verbatim from
`LatticeLineCoversLean/Basic.lean` (`LatticeLineCovers.lline`). -/
def lline (p q c : ℤ) : Set (ℤ × ℤ) := {pt | phi p q pt.1 pt.2 = c}

/-- The point of `[0,π)` representing the direction of a line of slope `x`. Verbatim from
`LatticeLineCoversLean/Direction.lean` (`LatticeLineCovers.angleOfSlope`). -/
noncomputable def angleOfSlope (x : ℝ) : ℝ :=
  if 0 ≤ Real.arctan x then Real.arctan x else Real.arctan x + π

/-- The point of `[0,π)` representing the direction of the vector `(P,Q)`. Verbatim from
`LatticeLineCoversLean/Direction.lean` (`LatticeLineCovers.direction`). -/
noncomputable def direction (P Q : ℤ) : ℝ :=
  if P = 0 then π / 2 else angleOfSlope ((Q : ℝ) / (P : ℝ))

/-- The paper's metric on the space of directions `ℝP¹`, in the parametrization by `θ ∈ [0,π)`.
Verbatim from `LatticeLineCoversLean/Direction.lean` (`LatticeLineCovers.rpDist`). -/
noncomputable def rpDist (θ θ' : ℝ) : ℝ := min |θ - θ'| (π - |θ - θ'|)

/-- **Main theorem.** There is a family `𝓕` of lattice lines with `⋃𝓕 ⊇ ℤ²`, no two lines of `𝓕`
of different direction sharing a lattice point, whose set of realized directions is dense in
`ℝP¹`. Formalizes Theorem 1 of `../article/lattice_line_covers.tex`. -/
theorem main_theorem :
    ∃ 𝓕 : Set (Set (ℤ × ℤ)),
      (∀ L ∈ 𝓕, ∃ P Q c : ℤ, IsCoprime P Q ∧ L = lline P Q c ∧ L.Nonempty) ∧
      (Set.univ ⊆ ⋃₀ 𝓕) ∧
      (∀ L₁ ∈ 𝓕, ∀ L₂ ∈ 𝓕, ∀ P₁ Q₁ c₁ P₂ Q₂ c₂ : ℤ,
        L₁ = lline P₁ Q₁ c₁ → L₂ = lline P₂ Q₂ c₂ → P₁ * Q₂ - P₂ * Q₁ ≠ 0 →
          Disjoint L₁ L₂) ∧
      (∀ θ ∈ Set.Ico (0 : ℝ) π, ∀ ε > 0, ∃ L ∈ 𝓕, ∃ P Q c : ℤ,
        IsCoprime P Q ∧ L = lline P Q c ∧ rpDist (direction P Q) θ < ε) := by
  sorry

end Palomar


==> anc/lean/LatticeLineCoversLean.lean <==
import LatticeLineCoversLean.Basic
import LatticeLineCoversLean.MainRecursion
import LatticeLineCoversLean.Sieve
import LatticeLineCoversLean.Steering
import LatticeLineCoversLean.Direction
import LatticeLineCoversLean.Density
import LatticeLineCoversLean.Family


==> anc/lean/LatticeLineCoversLean/Basic.lean <==
import Mathlib

/-!
# Rigidity lemma

Formalizes the "Rigidity" lemma from `lattice-line-covers/article/lattice_line_covers.tex`
(`\S 2`, Lemma `rigidity`): for primitive directions `(p_i,q_i)`, `(p_j,q_j)` with
`Δ = p_i q_j - p_j q_i ≠ 0`, the lattice lines `φ_{(p_i,q_i)} = c_i` and
`φ_{(p_j,q_j)} = c_j` meet at a lattice point iff `Δ` divides both
`p_i c_j - p_j c_i` and `q_i c_j - q_j c_i` (the Cramer's-rule numerators).
-/

namespace LatticeLineCovers

/-- `φ_{(p,q)}(x,y) = q*x - p*y`, the linear functional whose level sets are the
lattice lines of primitive direction `(p,q)`. -/
def phi (p q x y : ℤ) : ℤ := q * x - p * y

/-- **Rigidity lemma.** -/
theorem rigidity (p_i q_i p_j q_j c_i c_j : ℤ)
    (hΔ : p_i * q_j - p_j * q_i ≠ 0) :
    (∃ x y : ℤ, phi p_i q_i x y = c_i ∧ phi p_j q_j x y = c_j) ↔
      (p_i * q_j - p_j * q_i) ∣ (p_i * c_j - p_j * c_i) ∧
      (p_i * q_j - p_j * q_i) ∣ (q_i * c_j - q_j * c_i) := by
  constructor
  · rintro ⟨x, y, hx, hy⟩
    unfold phi at hx hy
    exact ⟨⟨x, by linear_combination p_j * hx - p_i * hy⟩,
           ⟨y, by linear_combination q_j * hx - q_i * hy⟩⟩
  · rintro ⟨⟨x, hx⟩, ⟨y, hy⟩⟩
    refine ⟨x, y, ?_, ?_⟩
    · unfold phi
      apply mul_left_cancel₀ hΔ
      linear_combination p_i * hy - q_i * hx
    · unfold phi
      apply mul_left_cancel₀ hΔ
      linear_combination p_j * hy - q_j * hx

/-- `ℓ_{(p,q),c}`, the lattice line of direction `(p,q)` at level `c`. -/
def lline (p q c : ℤ) : Set (ℤ × ℤ) := {pt | phi p q pt.1 pt.2 = c}

/-- **Coset lemma.** -/
theorem coset (p q x₀ y₀ : ℤ) (hpq : IsCoprime p q) :
    ⋃ k : ℤ, lline p q (phi p q x₀ y₀ + p * q * k) =
      {pt : ℤ × ℤ | pt.1 ≡ x₀ [ZMOD p] ∧ pt.2 ≡ y₀ [ZMOD q]} := by
  ext ⟨x, y⟩
  simp only [Set.mem_iUnion, lline, Set.mem_setOf_eq, phi]
  constructor
  · rintro ⟨k, hk⟩
    -- `hk : q * x - p * y = q * x₀ - p * y₀ + p * q * k`
    refine ⟨?_, ?_⟩
    · -- `p ∣ q * (x₀ - x)` and `IsCoprime p q` give `p ∣ x₀ - x`, i.e. `x ≡ x₀ [ZMOD p]`.
      rw [Int.modEq_iff_dvd]
      refine hpq.dvd_of_dvd_mul_left ⟨y₀ - y - q * k, ?_⟩
      linear_combination -hk
    · -- symmetrically, `q ∣ p * (y₀ - y)` and `IsCoprime q p` give `q ∣ y₀ - y`.
      rw [Int.modEq_iff_dvd]
      refine hpq.symm.dvd_of_dvd_mul_left ⟨x₀ - x + p * k, ?_⟩
      linear_combination hk
  · rintro ⟨h₁, h₂⟩
    rw [Int.modEq_iff_dvd] at h₁ h₂
    obtain ⟨u, hu⟩ := h₁
    obtain ⟨v, hv⟩ := h₂
    -- `hu : x₀ - x = p * u`, `hv : y₀ - y = q * v`; take `k = v - u`.
    exact ⟨v - u, by linear_combination p * hv - q * hu⟩

/-- `R(n₁,n₂,x₀,y₀)`, the coset `{(x,y) : x≡x₀ mod n₁, y≡y₀ mod n₂}` (`\S 3`). -/
def Rcoset (n1 n2 x0 y0 : ℤ) : Set (ℤ × ℤ) :=
  {pt | pt.1 ≡ x0 [ZMOD n1] ∧ pt.2 ≡ y0 [ZMOD n2]}

/-- The finer sub-coset `R_{u₀,w₀}` of `R(n₁,n₂,x₀,y₀)`, using its own `(u,w)`
parametrization `x = x₀+n₁u`, `y = y₀+n₂w`. -/
def RsubCoset (n1 n2 x0 y0 s t u0 w0 : ℤ) : Set (ℤ × ℤ) :=
  {pt | ∃ u w : ℤ, pt.1 = x0 + n1 * u ∧ pt.2 = y0 + n2 * w ∧
    u ≡ u0 [ZMOD s] ∧ w ≡ w0 [ZMOD t]}

/-- **Splitting lemma** (statement only): `R_{u₀,w₀}` is itself a coset of the new
direction `(P,Q) = (n₁s, n₂t)`. Matching the paper exactly: `n₁,n₂` are positive
(the standing hypothesis on `R(n₁,n₂,x₀,y₀)` throughout `\S 3`) and `s,t` are
nonzero (the Splitting lemma's own stated hypothesis) -- both needed for the
cancellation steps in the proof, not just for fidelity to the paper's wording. -/
theorem splitting (n1 n2 x0 y0 s t u0 w0 : ℤ)
    (hn1 : 0 < n1) (hn2 : 0 < n2) (hs : s ≠ 0) (ht : t ≠ 0)
    (hn : IsCoprime n1 n2) (hsn2 : IsCoprime s n2) (htn1 : IsCoprime t n1) (hst : IsCoprime s t) :
    ⋃ k : ℤ, lline (n1 * s) (n2 * t)
        (phi (n1 * s) (n2 * t) (x0 + n1 * u0) (y0 + n2 * w0) + (n1 * s) * (n2 * t) * k) =
      RsubCoset n1 n2 x0 y0 s t u0 w0 := by
  have hn1ne : n1 ≠ 0 := hn1.ne'
  have hn2ne : n2 ≠ 0 := hn2.ne'
  ext ⟨x, y⟩
  simp only [Set.mem_iUnion, lline, Set.mem_setOf_eq, phi, RsubCoset]
  constructor
  · rintro ⟨k, hk⟩
    -- `hk : (n2*t)*x - (n1*s)*y = (n2*t)*(x0+n1*u0) - (n1*s)*(y0+n2*w0) + (n1*s)*(n2*t)*k`
    -- Rearranged: `(n2*t)*(x-x0-n1*u0) = (n1*s)*((y-y0-n2*w0) + (n2*t)*k)`.
    -- `n1` divides the right-hand side, and `IsCoprime n1 (n2*t)`, so `n1 ∣ x - x0`.
    have hcx : IsCoprime n1 (n2 * t) := hn.mul_right htn1.symm
    have hcy : IsCoprime n2 (n1 * s) := hn.symm.mul_right hsn2.symm
    have hdx : n1 ∣ (x - x0) :=
      hcx.dvd_of_dvd_mul_left
        ⟨s * (y - y0 - n2 * w0 + n2 * t * k) + n2 * t * u0, by linear_combination hk⟩
    have hdy : n2 ∣ (y - y0) :=
      hcy.dvd_of_dvd_mul_left
        ⟨t * (x - x0 - n1 * u0) - n1 * s * t * k + n1 * s * w0, by linear_combination -hk⟩
    obtain ⟨u, hu⟩ := hdx
    obtain ⟨w, hw⟩ := hdy
    -- `hu : x - x0 = n1 * u`, `hw : y - y0 = n2 * w`; these are the two witnesses.
    refine ⟨u, w, by linear_combination hu, by linear_combination hw, ?_, ?_⟩
    · -- Substituting `x - x0 = n1*u` and cancelling `n1 ≠ 0` turns the displayed identity into
      -- `(n2*t)*(u0-u) = s*(-(y-y0-n2*w0+n2*t*k))`, so `s ∣ (n2*t)*(u0-u)`; `IsCoprime s (n2*t)`.
      rw [Int.modEq_iff_dvd]
      refine (hsn2.mul_right hst).dvd_of_dvd_mul_left ⟨-(y - y0 - n2 * w0 + n2 * t * k), ?_⟩
      exact mul_left_cancel₀ hn1ne (by linear_combination -hk + n2 * t * hu)
    · -- Symmetrically, cancelling `n2 ≠ 0` gives `(n1*s)*(w0-w) = t*(-(x-x0-n1*u0-n1*s*k))`.
      rw [Int.modEq_iff_dvd]
      refine (htn1.mul_right hst.symm).dvd_of_dvd_mul_left
        ⟨-(x - x0 - n1 * u0 - n1 * s * k), ?_⟩
      exact mul_left_cancel₀ hn2ne (by linear_combination hk + n1 * s * hw)
  · rintro ⟨u, w, hx, hy, hu, hw⟩
    rw [Int.modEq_iff_dvd] at hu hw
    obtain ⟨a, ha⟩ := hu
    obtain ⟨b, hb⟩ := hw
    -- `ha : u0 - u = s * a`, `hb : w0 - w = t * b`; take `k = b - a`.
    exact ⟨b - a, by
      linear_combination n2 * t * hx - n1 * s * hy - n1 * n2 * t * ha + n1 * n2 * s * hb⟩

/-- **Splitting lemma, second half**: `R(n₁,n₂,x₀,y₀)` is the *disjoint* union of the
`R_{u₀,w₀}`, `0 ≤ u₀ < |s|`, `0 ≤ w₀ < |t|` — phrased as existence-and-uniqueness of
the residue pair for every point of `R`, which is exactly what "disjoint union" means. -/
theorem splitting_partition (n1 n2 x0 y0 s t : ℤ)
    (hn1 : 0 < n1) (hn2 : 0 < n2) (hs : s ≠ 0) (ht : t ≠ 0) :
    ∀ pt ∈ Rcoset n1 n2 x0 y0, ∃! p : ℤ × ℤ,
      (0 ≤ p.1 ∧ p.1 < |s| ∧ 0 ≤ p.2 ∧ p.2 < |t|) ∧
        pt ∈ RsubCoset n1 n2 x0 y0 s t p.1 p.2 := by
  -- Two representatives of the same class mod `m`, both in `[0,|m|)`, coincide.
  have key : ∀ m a b : ℤ, m ∣ a - b → 0 ≤ a → a < |m| → 0 ≤ b → b < |m| → a = b := by
    intro m a b h ha0 ha hb0 hb
    obtain ⟨c, hc⟩ := h
    rcases eq_or_ne c 0 with rfl | hc0
    · simp only [mul_zero] at hc; omega
    · exfalso
      have h1 : |m| ≤ |m| * |c| := le_mul_of_one_le_right (abs_nonneg m) (Int.one_le_abs hc0)
      have h2 : |a - b| = |m| * |c| := by rw [hc, abs_mul]
      have h3 : |a - b| < |m| := abs_lt.mpr ⟨by linarith, by linarith⟩
      linarith
  -- `a` and `a % m` are congruent mod `m` (idempotence of `%`).
  have hmodself : ∀ m a : ℤ, a ≡ a % m [ZMOD m] := fun m a => (Int.emod_emod_of_dvd _ dvd_rfl).symm
  rintro ⟨x, y⟩ ⟨hx, hy⟩
  rw [Int.modEq_iff_dvd] at hx hy
  obtain ⟨u0, hu0⟩ := hx
  obtain ⟨w0, hw0⟩ := hy
  -- `hu0 : x0 - x = n1 * u0`, `hw0 : y0 - y = n2 * w0`, so `x = x0 + n1*(-u0)` etc.
  refine ⟨((-u0) % s, (-w0) % t),
    ⟨⟨Int.emod_nonneg _ hs, Int.emod_lt_abs _ hs, Int.emod_nonneg _ ht, Int.emod_lt_abs _ ht⟩,
      ⟨-u0, -w0, by linear_combination -hu0, by linear_combination -hw0,
        hmodself s (-u0), hmodself t (-w0)⟩⟩, ?_⟩
  rintro ⟨a, b⟩ ⟨⟨ha0, ha, hb0, hb⟩, ⟨u, w, hxe, hye, hum, hwm⟩⟩
  -- The parametrizing witnesses are forced: `n1 ≠ 0`, `n2 ≠ 0` cancel.
  have hueq : u = -u0 := mul_left_cancel₀ hn1.ne' (by linear_combination -hxe - hu0)
  have hweq : w = -w0 := mul_left_cancel₀ hn2.ne' (by linear_combination -hye - hw0)
  rw [hueq] at hum
  rw [hweq] at hwm
  have hda : s ∣ a - (-u0) % s := Int.modEq_iff_dvd.mp (((hmodself s (-u0)).symm).trans hum)
  have hdb : t ∣ b - (-w0) % t := Int.modEq_iff_dvd.mp (((hmodself t (-w0)).symm).trans hwm)
  simp only [Prod.mk.injEq]
  exact ⟨key s a _ hda ha0 ha (Int.emod_nonneg _ hs) (Int.emod_lt_abs _ hs),
    key t b _ hdb hb0 hb (Int.emod_nonneg _ ht) (Int.emod_lt_abs _ ht)⟩

end LatticeLineCovers


==> anc/lean/LatticeLineCoversLean/Density.lean <==
import Mathlib
import LatticeLineCoversLean.Direction
import LatticeLineCoversLean.MainRecursion

/-!
# Density of the realized directions

Changelog:
- 2026-08-03: created. `rpNorm` and the `rpDist` triangle inequality, the tail-density
  Remark (`dense_sdiff_finite`, `denseTargets_tail`), the concrete dense target sequence
  `thetaRat`, and the density theorems `density` / `density_concrete`.

Formalizes the *density* paragraph of the proof of the main theorem in
`lattice-line-covers/article/lattice_line_covers.tex` (`\S 4`), together with the tail-density
`Remark~\ref{rem:tail-density}` it relies on.

**Scope.** The family `𝓕` of lines is *not* assembled as a formal object here, and the literal
main theorem is not stated; that is a separate later step. What is proved here is the underlying
density fact: the directions achieved by the construction come arbitrarily close, in the `ℝP¹`
metric `rpDist`, to every target in `[0,π)` — and that each achieved direction is genuinely
realized by an actual nonempty lattice line lying inside that stage's claimed set
(`exists_line_in_claims`, from `MainRecursion.lean`'s `lline_subset_claims`).

The pieces:

* `rpNorm_add_le` / `rpDist_triangle_of_mem_Ico` — the triangle inequality for the paper's `ℝP¹`
  metric, which `Direction.lean` did not have. Proved by identifying `rpNorm x = min |x| (π-|x|)`
  with the distance from `x` to `πℤ` (for `|x| ≤ π`) and using that `πℤ` is a subgroup.
* `dense_sdiff_finite` — the paper's `Remark~\ref{rem:tail-density}` verbatim, for a general `T1`
  space without isolated points.
* `denseTargets_tail` — the concrete form actually consumed: every *tail* of a sequence with dense
  range in `[0,π)` still comes arbitrarily close to every point of `[0,π)`.
* `thetaRat` — a concrete such sequence (an enumeration of `ℚ ∩ [0,π)`), so that the final
  statement is not vacuous.
* `density` — the abstract density theorem, and `density_concrete` — its instantiation at
  `thetaRat` and `Direction.lean`'s `steering`, with no remaining hypotheses beyond the
  enumeration `z` of `ℤ²` and the target `θ ∈ [0,π)`, `ε > 0`.
-/

namespace LatticeLineCovers

open Real Topology

/-! ## The `ℝP¹` metric is a metric: the triangle inequality

`Direction.lean` defines `rpDist θ θ' = min |θ-θ'| (π - |θ-θ'|)` and proves the bounds the
Steering lemma needs, but not the triangle inequality. The proof here goes through the
observation that, for `|x| ≤ π`, `min |x| (π-|x|)` is exactly the distance from `x` to the
subgroup `πℤ`: it is `|x - nπ|` for a suitable `n ∈ {0, ±1}` (`exists_int_rpNorm_eq`) and is at
most `|x - nπ|` for *every* `n ∈ ℤ` (`rpNorm_le_abs_sub_int_mul_pi`, which needs no hypothesis on
`x` at all). The triangle inequality is then immediate from `|·|`'s, since `πℤ` is closed under
addition.

(An alternative route, relating `rpDist` to Mathlib's `AddCircle π` metric via
`AddCircle.norm_eq : ‖(x : AddCircle p)‖ = |x - round (p⁻¹ * x) * p|`, was investigated: it needs
exactly the same case analysis to evaluate `round (π⁻¹ * x)` on `|x| ≤ π`, and then additionally
has to transport statements across the quotient, so it is strictly more work than the direct
argument below.) -/

/-- `rpDist` in "norm" form: `rpNorm x = min |x| (π - |x|)`, so `rpDist θ θ' = rpNorm (θ - θ')`. -/
noncomputable def rpNorm (x : ℝ) : ℝ := min |x| (π - |x|)

theorem rpDist_eq_rpNorm (θ θ' : ℝ) : rpDist θ θ' = rpNorm (θ - θ') := rfl

theorem rpNorm_le_abs (x : ℝ) : rpNorm x ≤ |x| := min_le_left _ _

theorem rpNorm_le_pi_div_two (x : ℝ) : rpNorm x ≤ π / 2 := by
  rcases le_or_gt |x| (π / 2) with h | h
  · exact le_trans (min_le_left _ _) h
  · exact le_trans (min_le_right _ _) (by linarith)

/-- `rpNorm x` is at most the distance from `x` to *any* integer multiple of `π`. No hypothesis on
`x` is needed: when `|x| ≥ π` the left-hand side is `≤ 0`. -/
theorem rpNorm_le_abs_sub_int_mul_pi (x : ℝ) (n : ℤ) : rpNorm x ≤ |x - (n : ℝ) * π| := by
  have hπ := pi_pos
  rcases le_or_gt π |x| with hx | hx
  · exact le_trans (min_le_right _ _) (by linarith [abs_nonneg (x - (n : ℝ) * π)])
  · have hx1 : -π < x := by cases abs_lt.mp hx; linarith
    have hx2 : x < π := by cases abs_lt.mp hx; linarith
    have hcase : n = 0 ∨ n = 1 ∨ n = -1 ∨ n ≤ -2 ∨ 2 ≤ n := by omega
    rcases hcase with h | h | h | h | h
    · simpa [h] using rpNorm_le_abs x
    · subst h
      refine le_trans (min_le_right _ _) ?_
      have : |x - ((1 : ℤ) : ℝ) * π| = π - x := by
        rw [abs_of_nonpos (by push_cast; linarith)]; push_cast; ring
      rw [this]
      linarith [le_abs_self x]
    · subst h
      refine le_trans (min_le_right _ _) ?_
      have : |x - ((-1 : ℤ) : ℝ) * π| = x + π := by
        rw [abs_of_nonneg (by push_cast; linarith)]; push_cast; ring
      rw [this]
      linarith [neg_abs_le x]
    · -- `n ≤ -2`: then `x - nπ ≥ π`
      refine le_trans (rpNorm_le_pi_div_two x) ?_
      have hnR : (n : ℝ) ≤ -2 := by exact_mod_cast h
      have hnp : (n : ℝ) * π ≤ -2 * π := mul_le_mul_of_nonneg_right hnR hπ.le
      rw [abs_of_nonneg (by linarith)]
      linarith
    · -- `2 ≤ n`: then `nπ - x ≥ π`
      refine le_trans (rpNorm_le_pi_div_two x) ?_
      have hnR : (2 : ℝ) ≤ (n : ℝ) := by exact_mod_cast h
      have hnp : 2 * π ≤ (n : ℝ) * π := mul_le_mul_of_nonneg_right hnR hπ.le
      rw [abs_of_nonpos (by linarith)]
      linarith

/-- For `|x| ≤ π`, `rpNorm x` *is* the distance to some integer multiple of `π` (in fact with
`n ∈ {0, ±1}`). -/
theorem exists_int_rpNorm_eq {x : ℝ} (hx : |x| ≤ π) : ∃ n : ℤ, rpNorm x = |x - (n : ℝ) * π| := by
  have hx1 : -π ≤ x := by cases abs_le.mp hx; linarith
  have hx2 : x ≤ π := by cases abs_le.mp hx; linarith
  rcases le_or_gt 0 x with hs | hs
  · have habs : |x| = x := abs_of_nonneg hs
    rcases le_or_gt x (π - x) with h | h
    · exact ⟨0, by rw [rpNorm, habs, min_eq_left h]; simp [habs]⟩
    · refine ⟨1, ?_⟩
      rw [rpNorm, habs, min_eq_right h.le]
      rw [abs_of_nonpos (by push_cast; linarith)]
      push_cast; ring
  · have habs : |x| = -x := abs_of_neg hs
    rcases le_or_gt (-x) (π + x) with h | h
    · refine ⟨0, ?_⟩
      rw [rpNorm, habs, min_eq_left (by linarith)]
      simp [habs]
    · refine ⟨-1, ?_⟩
      rw [rpNorm, habs, min_eq_right (by linarith)]
      rw [abs_of_nonneg (by push_cast; linarith)]
      push_cast; ring

/-- **Triangle inequality for `rpNorm`.** -/
theorem rpNorm_add_le {u v : ℝ} (hu : |u| ≤ π) (hv : |v| ≤ π) :
    rpNorm (u + v) ≤ rpNorm u + rpNorm v := by
  obtain ⟨m, hm⟩ := exists_int_rpNorm_eq hu
  obtain ⟨n, hn⟩ := exists_int_rpNorm_eq hv
  calc rpNorm (u + v) ≤ |u + v - ((m + n : ℤ) : ℝ) * π| := rpNorm_le_abs_sub_int_mul_pi _ _
    _ = |(u - (m : ℝ) * π) + (v - (n : ℝ) * π)| := by push_cast; ring_nf
    _ ≤ |u - (m : ℝ) * π| + |v - (n : ℝ) * π| := abs_add_le _ _
    _ = rpNorm u + rpNorm v := by rw [hm, hn]

/-- **Triangle inequality for `rpDist`**, in the form needed: valid whenever the two increments
have absolute value at most `π`, which holds automatically inside `[0,π)`. -/
theorem rpDist_triangle {a b c : ℝ} (hab : |a - b| ≤ π) (hbc : |b - c| ≤ π) :
    rpDist a c ≤ rpDist a b + rpDist b c := by
  have h : a - c = (a - b) + (b - c) := by ring
  rw [rpDist_eq_rpNorm, rpDist_eq_rpNorm, rpDist_eq_rpNorm, h]
  exact rpNorm_add_le hab hbc

/-- The triangle inequality for points of `[0,π)`, the parametrization of `ℝP¹` used throughout. -/
theorem rpDist_triangle_of_mem_Ico {a b c : ℝ} (ha : a ∈ Set.Ico (0 : ℝ) π)
    (hb : b ∈ Set.Ico (0 : ℝ) π) (hc : c ∈ Set.Ico (0 : ℝ) π) :
    rpDist a c ≤ rpDist a b + rpDist b c := by
  obtain ⟨ha0, ha1⟩ := ha
  obtain ⟨hb0, hb1⟩ := hb
  obtain ⟨hc0, hc1⟩ := hc
  exact rpDist_triangle (abs_le.mpr ⟨by linarith, by linarith⟩)
    (abs_le.mpr ⟨by linarith, by linarith⟩)

/-! ## The tail-density remark

`Remark~\ref{rem:tail-density}` of the paper, in the generality it is stated there. It is applied
in the paper with `X = ℝP¹` and `F` an initial segment of the target sequence; the concrete
consequence actually consumed below is `denseTargets_tail`, proved directly in `ℝ` (working in the
subspace `[0,π)` rather than transporting this statement through a subtype topology).

Mathlib has this fact as `Dense.sdiff_finite`, proved by induction on the finite set via
`Dense.sdiff_singleton`; the proof below is the paper's own argument instead — a direct check on
an arbitrary nonempty open `U`, with the "no isolated points" hypothesis used exactly where the
paper uses it, to rule out `U ⊆ F`. -/

/-- **Tails of a dense set remain dense** (`Remark~\ref{rem:tail-density}`). If `X` is `T1` with
no isolated points, `D ⊆ X` is dense and `F ⊆ X` is finite, then `D \ F` is still dense. -/
theorem dense_sdiff_finite {X : Type*} [TopologicalSpace X] [T1Space X]
    [∀ x : X, (𝓝[≠] x).NeBot] {D : Set X} (hD : Dense D) {F : Set X} (hF : F.Finite) :
    Dense (D \ F) := by
  rw [dense_iff_inter_open]
  intro U hU hUne
  -- `U \ F` is open, and nonempty: otherwise `U ⊆ F` is finite and its points are isolated.
  have hUF : IsOpen (U \ F) := hU.sdiff hF.isClosed
  have hUFne : (U \ F).Nonempty := by
    by_contra hcon
    rw [Set.not_nonempty_iff_eq_empty, Set.sdiff_eq_empty] at hcon
    obtain ⟨x, hx⟩ := hUne
    -- `U \ (F \ {x}) = {x}` would be open, i.e. `x` isolated.
    have hFx : (F \ {x}).Finite := hF.sdiff
    have hopen : IsOpen (U \ (F \ {x})) := hU.sdiff hFx.isClosed
    have heq : U \ (F \ {x}) = {x} := by
      refine Set.eq_singleton_iff_unique_mem.mpr ⟨⟨hx, fun hc => hc.2 rfl⟩, fun y hy => ?_⟩
      by_contra hne
      exact hy.2 ⟨hcon hy.1, hne⟩
    rw [heq] at hopen
    have h1 : ({x} : Set X) ∈ 𝓝[≠] x := nhdsWithin_le_nhds (hopen.mem_nhds rfl)
    have h2 : ({x}ᶜ : Set X) ∈ 𝓝[≠] x := self_mem_nhdsWithin
    have h3 : (∅ : Set X) ∈ 𝓝[≠] x := by simpa using Filter.inter_mem h1 h2
    exact (inferInstance : (𝓝[≠] x).NeBot).ne (Filter.empty_mem_iff_bot.mp h3)
  obtain ⟨y, hy1, hy2⟩ := (dense_iff_inter_open.mp hD) (U \ F) hUF hUFne
  exact ⟨y, hy1.1, hy2, hy1.2⟩

/-! ## Target sequences in `[0,π)` -/

/-- The sequence of targets takes its values in `[0,π)`, the paper's parametrization of `ℝP¹`. -/
def TargetsIn (θ : ℕ → ℝ) : Prop := ∀ k, θ k ∈ Set.Ico (0 : ℝ) π

/-- The sequence of targets has dense range in `[0,π)`. -/
def DenseTargets (θ : ℕ → ℝ) : Prop :=
  ∀ x ∈ Set.Ico (0 : ℝ) π, ∀ δ > 0, ∃ k, |θ k - x| < δ

/-- **Every tail of a dense target sequence is still dense** — the concrete consequence of
`Remark~\ref{rem:tail-density}` that the density argument consumes. The `T1` + "no isolated
points" hypotheses of `dense_sdiff_finite` are supplied here by `ℝ` itself: finite sets are
closed, and a nondegenerate interval is infinite. -/
theorem denseTargets_tail {θ : ℕ → ℝ} (hd : DenseTargets θ) {x : ℝ}
    (hx : x ∈ Set.Ico (0 : ℝ) π) {δ : ℝ} (hδ : 0 < δ) (N : ℕ) :
    ∃ k, N ≤ k ∧ |θ k - x| < δ := by
  obtain ⟨hx0, hxπ⟩ := hx
  have hπ := pi_pos
  set F : Set ℝ := θ '' Set.Iio N with hFdef
  have hFfin : F.Finite := (Set.finite_Iio N).image θ
  -- A nondegenerate open window inside `[0,π)`, all of whose points are within `δ/2` of `x`.
  set a : ℝ := max (x - δ / 2) 0 with hadef
  set b : ℝ := min (x + δ / 2) π with hbdef
  have hab : a < b :=
    max_lt (lt_min (by linarith) (by linarith)) (lt_min (by linarith) (by linarith))
  -- The window is infinite, so it contains a point `y` missed by the finite initial segment `F`.
  obtain ⟨y, ⟨hya, hyb⟩, hyF⟩ := ((Set.Ioo_infinite hab).sdiff hFfin).nonempty
  have hy0 : 0 ≤ y := le_of_lt (lt_of_le_of_lt (le_max_right _ _) hya)
  have hyπ : y < π := lt_of_lt_of_le hyb (min_le_right _ _)
  have hyx : |y - x| < δ / 2 := by
    refine abs_lt.mpr ⟨?_, ?_⟩
    · have := le_max_left (x - δ / 2) 0; linarith
    · have := min_le_left (x + δ / 2) π; linarith
  -- A ball around `y` still missing `F`.
  obtain ⟨ρ, hρ0, hρ⟩ := Metric.isOpen_iff.mp hFfin.isClosed.isOpen_compl y hyF
  obtain ⟨k, hk⟩ := hd y ⟨hy0, hyπ⟩ (min ρ (δ / 2)) (lt_min hρ0 (by linarith))
  have hkρ : |θ k - y| < ρ := lt_of_lt_of_le hk (min_le_left _ _)
  have hkδ : |θ k - y| < δ / 2 := lt_of_lt_of_le hk (min_le_right _ _)
  refine ⟨k, ?_, ?_⟩
  · rcases le_or_gt N k with hle | hlt
    · exact hle
    · exact absurd (hρ (Metric.mem_ball.mpr (by rwa [Real.dist_eq]))) (by
        simp only [Set.mem_compl_iff, not_not]
        exact ⟨k, hlt, rfl⟩)
  · calc |θ k - x| ≤ |θ k - y| + |y - x| := abs_sub_le _ _ _
      _ < δ / 2 + δ / 2 := by linarith
      _ = δ := by ring

/-! ## A concrete dense target sequence

`ℚ ∩ [0,π)` is dense in `[0,π)` and countable; enumerating `ℚ` and clamping everything outside
`[0,π)` to `0` gives a concrete sequence, so the final density theorem is not vacuous. -/

/-- A fixed enumeration of `ℚ`. -/
noncomputable def ratSeq : ℕ → ℚ := (Denumerable.eqv ℚ).symm

theorem ratSeq_surjective : Function.Surjective ratSeq :=
  (Denumerable.eqv ℚ).symm.surjective

open Classical in
/-- A concrete sequence with values in `[0,π)` and dense range: the rationals, with everything
outside `[0,π)` sent to `0`. -/
noncomputable def thetaRat (n : ℕ) : ℝ :=
  if ((ratSeq n : ℝ) ∈ Set.Ico (0 : ℝ) π) then (ratSeq n : ℝ) else 0

theorem thetaRat_mem : TargetsIn thetaRat := by
  intro k
  unfold thetaRat
  split
  · assumption
  · exact ⟨le_rfl, pi_pos⟩

theorem thetaRat_dense : DenseTargets thetaRat := by
  rintro x ⟨hx0, hxπ⟩ δ hδ
  have hπ := pi_pos
  have hab : max (x - δ) 0 < min (x + δ) π :=
    max_lt (lt_min (by linarith) (by linarith)) (lt_min (by linarith) (by linarith))
  obtain ⟨q, hq1, hq2⟩ := exists_rat_btwn hab
  have hq0 : (0 : ℝ) ≤ (q : ℝ) := le_of_lt (lt_of_le_of_lt (le_max_right _ _) hq1)
  have hqπ : (q : ℝ) < π := lt_of_lt_of_le hq2 (min_le_right _ _)
  obtain ⟨k, hk⟩ := ratSeq_surjective q
  refine ⟨k, ?_⟩
  have hval : thetaRat k = (q : ℝ) := by
    unfold thetaRat
    rw [hk, if_pos ⟨hq0, hqπ⟩]
  rw [hval]
  refine abs_lt.mpr ⟨?_, ?_⟩
  · have := le_max_left (x - δ) 0; linarith
  · have := min_le_left (x + δ) π; linarith

/-! ## The achieved directions of the construction -/

variable {Extra : ℕ → ℤ → ℤ → Prop}

/-- `P_k = n₁^{(k)} s_k`, the first coordinate of the direction achieved at stage `k`. -/
noncomputable def Pstage (hs : Steering Extra) (z : ℕ → ℤ × ℤ) (k : ℕ) : ℤ :=
  (stateSeq hs z k).n1 * sOf hs k (stateSeq hs z k)

/-- `Q_k = n₂^{(k)} t_k`, the second coordinate of the direction achieved at stage `k`. -/
noncomputable def Qstage (hs : Steering Extra) (z : ℕ → ℤ × ℤ) (k : ℕ) : ℤ :=
  (stateSeq hs z k).n2 * tOf hs k (stateSeq hs z k)

/-- The direction of `ℝP¹` achieved at stage `k`. -/
noncomputable def achievedDir (hs : Steering Extra) (z : ℕ → ℤ × ℤ) (k : ℕ) : ℝ :=
  direction (Pstage hs z k) (Qstage hs z k)

theorem achievedDir_mem_Ico (hs : Steering Extra) (z : ℕ → ℤ × ℤ) (k : ℕ) :
    achievedDir hs z k ∈ Set.Ico (0 : ℝ) π := direction_mem_Ico _ _

/-- `gcd(P_k, Q_k) = 1`: the achieved direction is primitive. -/
theorem Pstage_coprime (hs : Steering Extra) (z : ℕ → ℤ × ℤ) (k : ℕ) :
    IsCoprime (Pstage hs z k) (Qstage hs z k) := by
  obtain ⟨-, -, -, -, hsn2, htn1, hst, -⟩ := st_spec hs k (stateSeq hs z k)
  exact IsCoprime.mul_left ((stateSeq hs z k).hcop.mul_right htn1.symm) (hsn2.mul_right hst)

/-- A lattice line of a primitive direction is nonempty (Bézout). -/
theorem lline_nonempty {P Q : ℤ} (h : IsCoprime P Q) (c : ℤ) : (lline P Q c).Nonempty := by
  obtain ⟨a, b, hab⟩ := h
  refine ⟨(b * c, -(a * c)), ?_⟩
  simp only [lline, Set.mem_setOf_eq, phi]
  linear_combination c * hab

/-- **The achieved direction at each stage is genuinely realized.** At every stage `k` there is a
nonempty lattice line of the achieved direction `(P_k,Q_k)` lying entirely inside the stage-`k`
claimed set `R_k \ R_{k+1}` — so the direction really does occur in the family the construction
builds, not merely as an abstract choice. -/
theorem exists_line_in_claims (hs : Steering Extra) (z : ℕ → ℤ × ℤ) (k : ℕ) :
    ∃ c : ℤ, (lline (Pstage hs z k) (Qstage hs z k) c).Nonempty ∧
      lline (Pstage hs z k) (Qstage hs z k) c ⊆ claims hs z k := by
  obtain ⟨⟨u0, w0⟩, hp1, hp2, hne⟩ := exists_claimed_index hs z k (stateSeq hs z k)
  refine ⟨phi (Pstage hs z k) (Qstage hs z k)
      ((stateSeq hs z k).x0 + (stateSeq hs z k).n1 * u0)
      ((stateSeq hs z k).y0 + (stateSeq hs z k).n2 * w0)
      + Pstage hs z k * Qstage hs z k * 0, lline_nonempty (Pstage_coprime hs z k) _, ?_⟩
  simpa only [Pstage, Qstage] using
    lline_subset_claims hs z k hp1.1 hp1.2 hp2.1 hp2.2 hne 0

/-- The stage-`k` steering guarantee, read off the stage-aware steering hypothesis: the direction
achieved at stage `k` is within `1/(k+1)` of the stage-`k` target. -/
theorem achievedDir_close {θseq : ℕ → ℝ}
    (hs : Steering fun k P Q => rpDist (direction P Q) (θseq k) < 1 / ((k : ℝ) + 1))
    (z : ℕ → ℤ × ℤ) (k : ℕ) :
    rpDist (achievedDir hs z k) (θseq k) < 1 / ((k : ℝ) + 1) :=
  (st_spec hs k (stateSeq hs z k)).2.2.2.2.2.2.2

/-! ## Density -/

/-- **Density of the achieved directions** (the paper's *Density* paragraph). Given a sequence of
targets with dense range in `[0,π)` and a stage-aware steering hypothesis achieving, at each stage
`k`, a direction within `1/(k+1)` of the stage-`k` target, every `θ ∈ [0,π)` is approximated to
within any `ε > 0` by the direction achieved at some stage — and that direction is realized by an
actual nonempty lattice line of the construction, inside that stage's claimed set.

The proof is the paper's: pick `N > 2/ε`; by tail density there is a stage `k ≥ N` whose target is
within `ε/2` of `θ`; the achieved direction at that stage is within `1/(k+1) < ε/2` of the target;
conclude by the triangle inequality for `rpDist`. -/
theorem density {θseq : ℕ → ℝ} (hmem : TargetsIn θseq) (hd : DenseTargets θseq)
    (hs : Steering fun k P Q => rpDist (direction P Q) (θseq k) < 1 / ((k : ℝ) + 1))
    (z : ℕ → ℤ × ℤ) {θ : ℝ} (hθ : θ ∈ Set.Ico (0 : ℝ) π) {ε : ℝ} (hε : 0 < ε) :
    ∃ k : ℕ, rpDist (achievedDir hs z k) θ < ε ∧
      ∃ c : ℤ, (lline (Pstage hs z k) (Qstage hs z k) c).Nonempty ∧
        lline (Pstage hs z k) (Qstage hs z k) c ⊆ claims hs z k := by
  obtain ⟨N, hN⟩ := exists_nat_ge (2 / ε)
  obtain ⟨k, hkN, hkθ⟩ := denseTargets_tail hd hθ (half_pos hε) N
  refine ⟨k, ?_, exists_line_in_claims hs z k⟩
  -- `1/(k+1) < ε/2`, since `k + 1 > N ≥ 2/ε`.
  have hk1 : (0 : ℝ) < (k : ℝ) + 1 := by positivity
  have hNk : (N : ℝ) ≤ (k : ℝ) := by exact_mod_cast hkN
  have hbound : 1 / ((k : ℝ) + 1) < ε / 2 := by
    have h2 : 2 / ε < (k : ℝ) + 1 := by linarith
    rw [div_lt_iff₀ hε] at h2
    rw [div_lt_iff₀ hk1]
    linarith
  -- Triangle inequality.
  have htri := rpDist_triangle_of_mem_Ico (achievedDir_mem_Ico hs z k) (hmem k) hθ
  have h1 := achievedDir_close hs z k
  have h2 : rpDist (θseq k) θ < ε / 2 :=
    lt_of_le_of_lt (rpDist_le_abs_sub _ _) hkθ
  linarith

/-! ## The concrete instantiation

Nothing above is vacuous: `Direction.lean`'s `steering` discharges the stage-aware steering
hypothesis for the concrete target sequence `thetaRat`. -/

/-- The stage-aware steering hypothesis, discharged concretely at the targets `thetaRat` with the
error bound `1/(k+1)` (the paper's `1/k`). -/
theorem steeringTo_thetaRat :
    Steering fun k P Q => rpDist (direction P Q) (thetaRat k) < 1 / ((k : ℝ) + 1) := by
  intro k n1 n2 hn1 hn2 hn
  obtain ⟨s, t, hs0, ht0, hs2, ht2, hsn2, htn1, hst, hbound⟩ :=
    steering n1 n2 hn1 hn2 hn (thetaRat k) (1 / ((k : ℝ) + 1)) (thetaRat_mem k)
      (by positivity)
  exact ⟨s, t, hs0, ht0, hs2, ht2, hsn2, htn1, hst, hbound⟩

/-- **Density, with no hypotheses left.** For every enumeration `z` of `ℤ²`, every direction
`θ ∈ [0,π)` and every `ε > 0`, the construction driven by `steeringTo_thetaRat` achieves, at some
stage, a direction within `ε` of `θ`, realized by a nonempty lattice line inside that stage's
claimed set. -/
theorem density_concrete (z : ℕ → ℤ × ℤ) {θ : ℝ} (hθ : θ ∈ Set.Ico (0 : ℝ) π) {ε : ℝ}
    (hε : 0 < ε) :
    ∃ k : ℕ, rpDist (achievedDir steeringTo_thetaRat z k) θ < ε ∧
      ∃ c : ℤ, (lline (Pstage steeringTo_thetaRat z k) (Qstage steeringTo_thetaRat z k) c).Nonempty
        ∧ lline (Pstage steeringTo_thetaRat z k) (Qstage steeringTo_thetaRat z k) c
            ⊆ claims steeringTo_thetaRat z k :=
  density thetaRat_mem thetaRat_dense steeringTo_thetaRat z hθ hε

end LatticeLineCovers


==> anc/lean/LatticeLineCoversLean/Direction.lean <==
import Mathlib
import LatticeLineCoversLean.Steering

/-!
# Directions in `ℝP¹` and the Steering lemma in its literal form

Changelog:
- 2026-08-02: created. `rpDist`, `angleOfSlope`, `direction`, the arctan-Lipschitz bridge, and
  `steering` (the paper's Lemma `lem:steering` verbatim).

`lattice-line-covers/article/lattice_line_covers.tex` fixes the space of directions to be
`ℝP¹ = S¹/{±1}`, parametrized by `θ ∈ [0,π)` and metrized by
`d(θ,θ') = min(|θ-θ'|, π - |θ-θ'|)`.  This file formalizes that metric (`rpDist`), the map sending
an integer vector to its direction (`direction`), and upgrades the purely slope-theoretic
`steering_slope` / `steering_reciprocal_slope` of `Steering.lean` into the paper's actual statement
(`steering`): for every `θ ∈ [0,π)` and `ε > 0` there are admissible `s,t` with the direction of
`(n₁s, n₂t)` within `ε` of `θ`.

The bridge is `rpDist_angleOfSlope_le`: the map "slope ↦ angle" is 1-Lipschitz from `ℝ` (with the
usual metric) to `[0,π)` (with `rpDist`).  This is *not* just `arctan` being 1-Lipschitz: the
representative jumps by `π` as the slope crosses `0`, and it is exactly the `min` in `rpDist` —
i.e. the fact that `[0,π)` is glued into a circle — that absorbs the jump.
-/

namespace LatticeLineCovers

open Real

/-! ## The metric on `ℝP¹` -/

/-- The paper's metric on the space of directions `ℝP¹`, in the parametrization by `θ ∈ [0,π)`:
`d(θ,θ') = min(|θ-θ'|, π - |θ-θ'|)`.  Defined on all of `ℝ` for convenience; it is a genuine
metric on `[0,π)` (which is all we use), where it computes the `ℝP¹` distance. -/
noncomputable def rpDist (θ θ' : ℝ) : ℝ := min |θ - θ'| (π - |θ - θ'|)

theorem rpDist_comm (θ θ' : ℝ) : rpDist θ θ' = rpDist θ' θ := by
  unfold rpDist; rw [abs_sub_comm]

theorem rpDist_le_abs_sub (θ θ' : ℝ) : rpDist θ θ' ≤ |θ - θ'| := min_le_left _ _

theorem rpDist_le_pi_sub_abs_sub (θ θ' : ℝ) : rpDist θ θ' ≤ π - |θ - θ'| := min_le_right _ _

theorem rpDist_self (θ : ℝ) : rpDist θ θ = 0 := by
  unfold rpDist
  simp [le_of_lt pi_pos]

/-! ## The direction of a slope, and of an integer vector -/

/-- The point of `[0,π)` representing the direction of a line of slope `x`.  `arctan` lands in
`(-π/2, π/2)`; negative values are shifted by `π` into `(π/2, π)`. -/
noncomputable def angleOfSlope (x : ℝ) : ℝ :=
  if 0 ≤ Real.arctan x then Real.arctan x else Real.arctan x + π

/-- The point of `[0,π)` representing the direction of the vector `(P,Q)`.  Junk-valued (`π/2`) at
`(0,0)`, which is not a direction; every statement below that mentions `direction P Q` carries
`P ≠ 0` or `Q ≠ 0`, so the junk value is never used. -/
noncomputable def direction (P Q : ℤ) : ℝ :=
  if P = 0 then π / 2 else angleOfSlope ((Q : ℝ) / (P : ℝ))

theorem angleOfSlope_of_nonneg {x : ℝ} (hx : 0 ≤ x) : angleOfSlope x = Real.arctan x := by
  unfold angleOfSlope
  rw [if_pos (Real.arctan_nonneg.mpr hx)]

theorem angleOfSlope_of_neg {x : ℝ} (hx : x < 0) : angleOfSlope x = Real.arctan x + π := by
  unfold angleOfSlope
  rw [if_neg (by simpa using Real.arctan_lt_zero.mpr hx)]

theorem angleOfSlope_nonneg (x : ℝ) : 0 ≤ angleOfSlope x := by
  rcases le_or_gt 0 x with hx | hx
  · rw [angleOfSlope_of_nonneg hx]; exact Real.arctan_nonneg.mpr hx
  · rw [angleOfSlope_of_neg hx]
    have := Real.neg_pi_div_two_lt_arctan x
    have := pi_pos
    linarith

theorem angleOfSlope_lt_pi (x : ℝ) : angleOfSlope x < π := by
  have hπ := pi_pos
  rcases le_or_gt 0 x with hx | hx
  · rw [angleOfSlope_of_nonneg hx]
    have := Real.arctan_lt_pi_div_two x
    linarith
  · rw [angleOfSlope_of_neg hx]
    have := Real.arctan_lt_zero.mpr hx
    linarith

theorem angleOfSlope_mem_Ico (x : ℝ) : angleOfSlope x ∈ Set.Ico (0 : ℝ) π :=
  ⟨angleOfSlope_nonneg x, angleOfSlope_lt_pi x⟩

theorem direction_mem_Ico (P Q : ℤ) : direction P Q ∈ Set.Ico (0 : ℝ) π := by
  unfold direction
  split
  · exact ⟨by positivity, by linarith [pi_pos]⟩
  · exact angleOfSlope_mem_Ico _

/-- `(P,Q)` and `(-P,-Q)` span the same line, hence have the same direction. -/
theorem direction_neg (P Q : ℤ) : direction (-P) (-Q) = direction P Q := by
  unfold direction
  by_cases hP : P = 0
  · simp [hP]
  · rw [if_neg (by simpa using hP), if_neg hP]
    congr 1
    push_cast
    rw [neg_div_neg_eq]

/-- The direction of `(P,Q)` with `P ≠ 0` is read off the slope `Q/P`. -/
theorem direction_eq_angleOfSlope {P Q : ℤ} (hP : P ≠ 0) :
    direction P Q = angleOfSlope ((Q : ℝ) / (P : ℝ)) := if_neg hP

/-! ### Sanity checks -/

example : direction 1 0 = 0 := by
  rw [direction_eq_angleOfSlope one_ne_zero]
  norm_num [angleOfSlope_of_nonneg (le_refl (0 : ℝ))]

example : direction 0 1 = π / 2 := by unfold direction; simp

example : direction 1 1 = π / 4 := by
  rw [direction_eq_angleOfSlope one_ne_zero]
  norm_num [angleOfSlope_of_nonneg (zero_le_one (α := ℝ)), Real.arctan_one]

example : direction 1 (-1) = 3 * π / 4 := by
  rw [direction_eq_angleOfSlope one_ne_zero]
  have h : ((-1 : ℤ) : ℝ) / ((1 : ℤ) : ℝ) = -1 := by norm_num
  rw [h, angleOfSlope_of_neg (by norm_num), show (-1 : ℝ) = -(1 : ℝ) by norm_num,
    Real.arctan_neg, Real.arctan_one]
  ring

example : direction (-1) 1 = direction 1 (-1) := by
  simpa using direction_neg 1 (-1)

/-! ## `arctan` is 1-Lipschitz -/

/-- `arctan` is 1-Lipschitz: its derivative is `1/(1+x²) ≤ 1` everywhere. -/
theorem abs_arctan_sub_arctan_le (x y : ℝ) :
    |Real.arctan x - Real.arctan y| ≤ |x - y| := by
  have hbound : ∀ z ∈ (Set.univ : Set ℝ), ‖deriv Real.arctan z‖ ≤ 1 := by
    intro z _
    rw [Real.deriv_arctan]
    have h1 : (0 : ℝ) < 1 + z ^ 2 := by positivity
    rw [Real.norm_eq_abs, abs_of_pos (by positivity)]
    rw [div_le_one h1]
    nlinarith [sq_nonneg z]
  have h := Convex.norm_image_sub_le_of_norm_deriv_le
    (f := Real.arctan) (s := (Set.univ : Set ℝ)) (C := 1)
    (fun z _ => Real.differentiable_arctan z) hbound convex_univ
    (Set.mem_univ y) (Set.mem_univ x)
  simpa [Real.norm_eq_abs] using h

/-- Corollary: `|arctan x| ≤ |x|`. -/
theorem abs_arctan_le (x : ℝ) : |Real.arctan x| ≤ |x| := by
  simpa [Real.arctan_zero] using abs_arctan_sub_arctan_le x 0

/-! ## The bridge: slope-closeness implies direction-closeness -/

/-- **The 1-Lipschitz bridge.**  In the `ℝP¹` metric, the angle of a line is a 1-Lipschitz
function of its slope.  Note that `angleOfSlope` is *not* 1-Lipschitz for the ordinary metric on
`ℝ` — it jumps by nearly `π` as the slope crosses `0` — but the `min` in `rpDist` (which encodes
that `0` and `π` are the same direction) absorbs exactly that jump. -/
theorem rpDist_angleOfSlope_le (x y : ℝ) :
    rpDist (angleOfSlope x) (angleOfSlope y) ≤ |x - y| := by
  have key := abs_arctan_sub_arctan_le x y
  have hax1 := Real.neg_pi_div_two_lt_arctan x
  have hax2 := Real.arctan_lt_pi_div_two x
  have hay1 := Real.neg_pi_div_two_lt_arctan y
  have hay2 := Real.arctan_lt_pi_div_two y
  rcases le_or_gt 0 x with hx | hx <;> rcases le_or_gt 0 y with hy | hy
  · -- both slopes nonnegative: no shift on either side
    rw [angleOfSlope_of_nonneg hx, angleOfSlope_of_nonneg hy]
    exact le_trans (rpDist_le_abs_sub _ _) key
  · -- `x ≥ 0 > y`: the representative of `y` is shifted by `π`; use the `π - |·|` branch
    rw [angleOfSlope_of_nonneg hx, angleOfSlope_of_neg hy]
    have hxa : 0 ≤ Real.arctan x := Real.arctan_nonneg.mpr hx
    have hya : Real.arctan y < 0 := Real.arctan_lt_zero.mpr hy
    have hD : Real.arctan x - (Real.arctan y + π) ≤ 0 := by linarith
    have habs : |Real.arctan x - (Real.arctan y + π)| =
        π - (Real.arctan x - Real.arctan y) := by
      rw [abs_of_nonpos hD]; ring
    refine le_trans (rpDist_le_pi_sub_abs_sub _ _) ?_
    rw [habs]
    have : Real.arctan x - Real.arctan y ≤ |x - y| := by
      calc Real.arctan x - Real.arctan y ≤ |Real.arctan x - Real.arctan y| := le_abs_self _
        _ ≤ |x - y| := key
    linarith
  · -- `y ≥ 0 > x`: mirror image of the previous case
    rw [angleOfSlope_of_neg hx, angleOfSlope_of_nonneg hy]
    have hya : 0 ≤ Real.arctan y := Real.arctan_nonneg.mpr hy
    have hxa : Real.arctan x < 0 := Real.arctan_lt_zero.mpr hx
    have hD : 0 ≤ Real.arctan x + π - Real.arctan y := by linarith
    have habs : |Real.arctan x + π - Real.arctan y| =
        π - (Real.arctan y - Real.arctan x) := by
      rw [abs_of_nonneg hD]; ring
    refine le_trans (rpDist_le_pi_sub_abs_sub _ _) ?_
    rw [habs]
    have : Real.arctan y - Real.arctan x ≤ |x - y| := by
      calc Real.arctan y - Real.arctan x ≤ |Real.arctan x - Real.arctan y| := by
            rw [abs_sub_comm]; exact le_abs_self _
        _ ≤ |x - y| := key
    linarith
  · -- both slopes negative: the `π` shifts cancel
    rw [angleOfSlope_of_neg hx, angleOfSlope_of_neg hy]
    refine le_trans (rpDist_le_abs_sub _ _) ?_
    have : Real.arctan x + π - (Real.arctan y + π) = Real.arctan x - Real.arctan y := by ring
    rw [this]
    exact key

/-- For `θ ∈ [0,π)` other than `π/2`, `θ` really is the angle of the slope `tan θ`. -/
theorem angleOfSlope_tan {θ : ℝ} (h0 : 0 ≤ θ) (hπ : θ < π) (hne : θ ≠ π / 2) :
    angleOfSlope (Real.tan θ) = θ := by
  have hπ2 : (0 : ℝ) < π / 2 := by linarith [pi_pos]
  rcases lt_or_gt_of_ne hne with h | h
  · -- `θ ∈ [0, π/2)`
    have harc : Real.arctan (Real.tan θ) = θ := Real.arctan_tan (by linarith) h
    have hnn : 0 ≤ Real.arctan (Real.tan θ) := by rw [harc]; exact h0
    unfold angleOfSlope
    rw [if_pos hnn, harc]
  · -- `θ ∈ (π/2, π)`: shift by `π` into `arctan`'s range
    have htan : Real.tan θ = Real.tan (θ - π) := (Real.tan_sub_pi θ).symm
    have harc : Real.arctan (Real.tan θ) = θ - π := by
      rw [htan]; exact Real.arctan_tan (by linarith) (by linarith)
    have hneg : ¬ (0 ≤ Real.arctan (Real.tan θ)) := by rw [harc]; linarith
    unfold angleOfSlope
    rw [if_neg hneg, harc]
    ring

/-- The angle of the slope `r⁻¹` is `π/2 - arctan r`; in particular it is close to `π/2` (vertical)
exactly when the *reciprocal* slope `r` is close to `0`. -/
theorem angleOfSlope_inv {r : ℝ} (hr : r ≠ 0) :
    angleOfSlope r⁻¹ = π / 2 - Real.arctan r := by
  have h1 := Real.neg_pi_div_two_lt_arctan r
  have h2 := Real.arctan_lt_pi_div_two r
  rcases lt_or_gt_of_ne hr with h | h
  · have hinv : r⁻¹ < 0 := inv_neg''.mpr h
    rw [angleOfSlope_of_neg hinv, Real.arctan_inv_of_neg h]
    ring
  · have hinv : 0 < r⁻¹ := inv_pos.mpr h
    rw [angleOfSlope_of_nonneg hinv.le, Real.arctan_inv_of_pos h]

/-- Reciprocal-slope closeness to `0` gives direction-closeness to vertical. -/
theorem rpDist_angleOfSlope_inv_pi_div_two {r : ℝ} (hr : r ≠ 0) :
    rpDist (angleOfSlope r⁻¹) (π / 2) ≤ |r| := by
  rw [angleOfSlope_inv hr]
  refine le_trans (rpDist_le_abs_sub _ _) ?_
  have h : π / 2 - Real.arctan r - π / 2 = -Real.arctan r := by ring
  rw [h, abs_neg]
  exact abs_arctan_le r

/-! ## The Steering lemma, in the paper's literal form -/

/-- **Steering lemma** (`lattice_line_covers.tex`, Lemma `lem:steering`).  Let `n₁,n₂` be coprime
positive integers.  For every direction `θ ∈ [0,π)` and every `ε > 0` there exist nonzero integers
`s,t` with `|s|,|t| ≥ 2` and `gcd(s,n₂) = gcd(t,n₁) = gcd(s,t) = 1` such that the direction of
`(n₁s, n₂t)` lies within `ε` of `θ` in the `ℝP¹` metric `rpDist`.

The `(s,t)` hypotheses are exactly those of `LatticeLineCovers.splitting`. -/
theorem steering (n1 n2 : ℤ) (hn1 : 0 < n1) (hn2 : 0 < n2) (hn : IsCoprime n1 n2)
    (θ ε : ℝ) (hθ : θ ∈ Set.Ico (0 : ℝ) π) (hε : 0 < ε) :
    ∃ s t : ℤ, s ≠ 0 ∧ t ≠ 0 ∧ 2 ≤ |s| ∧ 2 ≤ |t| ∧
      IsCoprime s n2 ∧ IsCoprime t n1 ∧ IsCoprime s t ∧
      rpDist (direction (n1 * s) (n2 * t)) θ < ε := by
  obtain ⟨hθ0, hθπ⟩ := hθ
  have hn1R : (0 : ℝ) < (n1 : ℝ) := by exact_mod_cast hn1
  have hn2R : (0 : ℝ) < (n2 : ℝ) := by exact_mod_cast hn2
  by_cases hmid : θ = π / 2
  · -- Vertical target: use the reciprocal-slope steering theorem.
    obtain ⟨s, t, hs0, ht0, hs2, ht2, hsn2, htn1, hst, hbound⟩ :=
      steering_reciprocal_slope n1 n2 hn1 hn2 hn ε hε
    refine ⟨s, t, hs0, ht0, hs2, ht2, hsn2, htn1, hst, ?_⟩
    have hsR : ((s : ℤ) : ℝ) ≠ 0 := Int.cast_ne_zero.mpr hs0
    have htR : ((t : ℤ) : ℝ) ≠ 0 := Int.cast_ne_zero.mpr ht0
    have hP : n1 * s ≠ 0 := mul_ne_zero hn1.ne' hs0
    have hr : ((n1 : ℝ) * (s : ℝ)) / ((n2 : ℝ) * (t : ℝ)) ≠ 0 :=
      div_ne_zero (mul_ne_zero hn1R.ne' hsR) (mul_ne_zero hn2R.ne' htR)
    have hslope : ((n2 * t : ℤ) : ℝ) / ((n1 * s : ℤ) : ℝ) =
        (((n1 : ℝ) * (s : ℝ)) / ((n2 : ℝ) * (t : ℝ)))⁻¹ := by
      push_cast
      rw [inv_div]
    rw [direction_eq_angleOfSlope hP, hslope, hmid]
    exact lt_of_le_of_lt (rpDist_angleOfSlope_inv_pi_div_two hr) hbound
  · -- Finite target slope `μ = tan θ`.
    obtain ⟨s, t, hs0, ht0, hs2, ht2, hsn2, htn1, hst, hbound⟩ :=
      steering_slope n1 n2 hn1 hn2 hn (Real.tan θ) ε hε
    refine ⟨s, t, hs0, ht0, hs2, ht2, hsn2, htn1, hst, ?_⟩
    have hP : n1 * s ≠ 0 := mul_ne_zero hn1.ne' hs0
    have hslope : ((n2 * t : ℤ) : ℝ) / ((n1 * s : ℤ) : ℝ) =
        ((n2 : ℝ) * (t : ℝ)) / ((n1 : ℝ) * (s : ℝ)) := by push_cast; ring
    rw [direction_eq_angleOfSlope hP, hslope, ← angleOfSlope_tan hθ0 hθπ hmid]
    exact lt_of_le_of_lt (rpDist_angleOfSlope_le _ _) hbound

end LatticeLineCovers


==> anc/lean/LatticeLineCoversLean/Family.lean <==
import Mathlib
import LatticeLineCoversLean.Density

/-!
# The family `𝓕` of lines, and the main theorem

Changelog:
- 2026-08-03: created. `stageLevel`, `claims_eq_biUnion` / `mem_claims_exists_line` (the
  *reverse* of `lline_subset_claims`: every claimed point actually lies on one of the lines
  placed at that stage), the family `family`, its three properties `family_coverage`,
  `family_valid`, `family_density`, and the capstone `main_theorem`.

Formalizes `Theorem~\ref{thm:main}` of `lattice-line-covers/article/lattice_line_covers.tex`:

> There is a family `𝓕` of lattice lines with `⋃𝓕 ⊇ ℤ²`, no two lines of `𝓕` of different
> direction sharing a lattice point, whose set of realized directions is dense in `ℝP¹`.

Everything mathematical is already in place before this file: `Basic.lean` has the Rigidity,
Coset and Splitting lemmas; `Sieve.lean`/`Steering.lean`/`Direction.lean` have the Steering
lemma in its `ℝP¹` form; `MainRecursion.lean` has the recursive construction with its coverage
and disjointness invariants; `Density.lean` has the density of the achieved directions. What is
done here is the assembly: turning the construction into an actual *set of lines* and reading the
paper's three claims off it.

The one genuinely new ingredient is the **reverse** of `MainRecursion.lean`'s
`lline_subset_claims`. That lemma says each line placed at stage `k` lies inside
`claims hs z k = R_k \ R_{k+1}`; coverage needs the opposite, that those lines *exhaust*
`claims hs z k`. This is `mem_claims_exists_line`, obtained by running `splitting_partition`
(existence half) to locate the sub-coset of a claimed point, ruling out the reserved one, and then
using the full *equality* in `splitting` (rather than the one-directional
`lline_subset_RsubCoset` used elsewhere) to place the point on an actual line.

**On the statement of validity.** The paper's condition is about pairs of *lines*: no two lines of
`𝓕` of different direction share a lattice point. `family_valid` and the corresponding conjunct of
`main_theorem` say exactly that, quantifying over two members `L₁, L₂` of the family and over
representations `Lᵢ = ℓ_{(Pᵢ,Qᵢ),cᵢ}` whose direction vectors are non-proportional
(`P₁Q₂ - P₂Q₁ ≠ 0`, the `Δ` of the Rigidity lemma). Nothing is assumed about *which* stage a line
came from, so this is not a weaker per-stage statement; the same-stage case is handled by
`det_eq_zero_of_lline_eq`, which recovers the direction of a nonempty lattice line from its point
set.
-/

namespace LatticeLineCovers

open Real

variable {Extra : ℕ → ℤ → ℤ → Prop}

/-! ## The lines placed at a stage -/

/-- The level `c` of the line of direction `(P_k,Q_k)` placed at stage `k` over the sub-coset with
residue pair `p = (u₀,w₀)`, at index `m` inside that sub-coset's residue class of levels. This is
the `c₀ + PQm` of the Splitting lemma, with `c₀ = φ_{(P,Q)}(x₀+n₁u₀, y₀+n₂w₀)`. -/
noncomputable def stageLevel (hs : Steering Extra) (z : ℕ → ℤ × ℤ) (k : ℕ) (p : ℤ × ℤ) (m : ℤ) :
    ℤ :=
  phi (Pstage hs z k) (Qstage hs z k)
      ((stateSeq hs z k).x0 + (stateSeq hs z k).n1 * p.1)
      ((stateSeq hs z k).y0 + (stateSeq hs z k).n2 * p.2)
    + Pstage hs z k * Qstage hs z k * m

/-- **Every line placed at stage `k` lies inside that stage's claimed set** — `MainRecursion.lean`'s
`lline_subset_claims`, restated in terms of `stageLevel` and a residue pair in the fundamental box.
-/
theorem stageLine_subset_claims (hs : Steering Extra) (z : ℕ → ℤ × ℤ) (k : ℕ) {p : ℤ × ℤ}
    (hp : p ∈ box (sOf hs k (stateSeq hs z k)) (tOf hs k (stateSeq hs z k)))
    (hne : p ≠ resIdx hs z k (stateSeq hs z k)) (m : ℤ) :
    lline (Pstage hs z k) (Qstage hs z k) (stageLevel hs z k p m) ⊆ claims hs z k := by
  obtain ⟨⟨hp1, hp2⟩, ⟨hp3, hp4⟩⟩ := mem_box.mp hp
  exact lline_subset_claims hs z k hp1 hp2 hp3 hp4 (by rw [Prod.mk.eta]; exact hne) m

/-- **The lines placed at stage `k` exhaust that stage's claimed set** — the converse of
`stageLine_subset_claims`, and the one genuinely new ingredient needed for the coverage half of the
main theorem. Every point of `R_k \ R_{k+1}` lies on a line of the stage-`k` direction sitting over
a *non-reserved* sub-coset. -/
theorem mem_claims_exists_line (hs : Steering Extra) (z : ℕ → ℤ × ℤ) (k : ℕ) {pt : ℤ × ℤ}
    (hpt : pt ∈ claims hs z k) :
    ∃ p ∈ box (sOf hs k (stateSeq hs z k)) (tOf hs k (stateSeq hs z k)),
      p ≠ resIdx hs z k (stateSeq hs z k) ∧
        ∃ m : ℤ, pt ∈ lline (Pstage hs z k) (Qstage hs z k) (stageLevel hs z k p m) := by
  obtain ⟨hs0, ht0, -, -, hsn2, htn1, hst, -⟩ := st_spec hs k (stateSeq hs z k)
  have hpt' : pt ∈ Rstage hs z k ∧ pt ∉ Rstage hs z (k + 1) := hpt
  -- Locate the sub-coset of `pt` inside `R_k` (existence half of `splitting_partition`).
  obtain ⟨p, ⟨hbox, hin⟩, -⟩ :=
    splitting_partition (stateSeq hs z k).n1 (stateSeq hs z k).n2 (stateSeq hs z k).x0
      (stateSeq hs z k).y0 (sOf hs k (stateSeq hs z k)) (tOf hs k (stateSeq hs z k))
      (stateSeq hs z k).hn1 (stateSeq hs z k).hn2 hs0 ht0 pt hpt'.1
  -- It is not the reserved one: the reserved sub-coset *is* `R_{k+1}`, which `pt` avoids.
  have hne : p ≠ resIdx hs z k (stateSeq hs z k) := by
    intro h
    refine hpt'.2 ?_
    rw [Rstage_succ, stepState_region]
    rw [h] at hin
    exact hin
  refine ⟨p, mem_box.mpr ⟨⟨hbox.1, hbox.2.1⟩, ⟨hbox.2.2.1, hbox.2.2.2⟩⟩, hne, ?_⟩
  -- The sub-coset *is* the union of the lines (the full equality in `splitting`, not just `⊆`).
  rw [← splitting (stateSeq hs z k).n1 (stateSeq hs z k).n2 (stateSeq hs z k).x0
      (stateSeq hs z k).y0 (sOf hs k (stateSeq hs z k)) (tOf hs k (stateSeq hs z k)) p.1 p.2
      (stateSeq hs z k).hn1 (stateSeq hs z k).hn2 hs0 ht0 (stateSeq hs z k).hcop hsn2 htn1
      hst] at hin
  obtain ⟨m, hm⟩ := Set.mem_iUnion.mp hin
  exact ⟨m, hm⟩

/-! ## The family `𝓕` -/

/-- **The family `𝓕`.** All the lines the construction places: at every stage `k`, over every
sub-coset of `R_k` other than the reserved one, the whole residue class of levels of the achieved
direction `(P_k,Q_k)` that covers that sub-coset.

`stageLine_subset_claims` shows every member really is contained in `claims hs z k = R_k \ R_{k+1}`
for its stage, and `mem_claims_exists_line` that these lines collectively cover `claims hs z k`. -/
noncomputable def family (hs : Steering Extra) (z : ℕ → ℤ × ℤ) : Set (Set (ℤ × ℤ)) :=
  {L | ∃ (k : ℕ) (p : ℤ × ℤ) (m : ℤ),
      p ∈ box (sOf hs k (stateSeq hs z k)) (tOf hs k (stateSeq hs z k)) ∧
        p ≠ resIdx hs z k (stateSeq hs z k) ∧
          L = lline (Pstage hs z k) (Qstage hs z k) (stageLevel hs z k p m)}

theorem mem_family (hs : Steering Extra) (z : ℕ → ℤ × ℤ) (k : ℕ) {p : ℤ × ℤ}
    (hp : p ∈ box (sOf hs k (stateSeq hs z k)) (tOf hs k (stateSeq hs z k)))
    (hne : p ≠ resIdx hs z k (stateSeq hs z k)) (m : ℤ) :
    lline (Pstage hs z k) (Qstage hs z k) (stageLevel hs z k p m) ∈ family hs z :=
  ⟨k, p, m, hp, hne, rfl⟩

/-- Every member of `𝓕` is a genuine lattice line: a nonempty level set of `φ_d` for a *primitive*
direction `d = (P,Q)`. (Nonempty + primitive forces infinitely many lattice points, the paper's
definition of a lattice line.) -/
theorem family_isLine (hs : Steering Extra) (z : ℕ → ℤ × ℤ) {L : Set (ℤ × ℤ)}
    (hL : L ∈ family hs z) :
    ∃ P Q c : ℤ, IsCoprime P Q ∧ L = lline P Q c ∧ L.Nonempty := by
  obtain ⟨k, p, m, -, -, rfl⟩ := hL
  exact ⟨Pstage hs z k, Qstage hs z k, stageLevel hs z k p m, Pstage_coprime hs z k, rfl,
    lline_nonempty (Pstage_coprime hs z k) _⟩

/-- Every member of `𝓕` lies inside the claimed set of the stage that placed it. -/
theorem family_subset_claims (hs : Steering Extra) (z : ℕ → ℤ × ℤ) {L : Set (ℤ × ℤ)}
    (hL : L ∈ family hs z) : ∃ k : ℕ, L ⊆ claims hs z k := by
  obtain ⟨k, p, m, hp, hne, rfl⟩ := hL
  exact ⟨k, stageLine_subset_claims hs z k hp hne m⟩

/-! ## Coverage -/

/-- **Coverage**: `⋃𝓕 = ℤ²`; in particular `⋃𝓕 ⊇ ℤ²`, the paper's claim. -/
theorem family_coverage (hs : Steering Extra) (z : ℕ → ℤ × ℤ) (hz : Function.Surjective z) :
    ⋃₀ family hs z = Set.univ := by
  refine Set.eq_univ_of_forall fun pt => ?_
  have hmem : pt ∈ ⋃ k, claims hs z k := by rw [coverage hs z hz]; trivial
  obtain ⟨k, hk⟩ := Set.mem_iUnion.mp hmem
  obtain ⟨p, hp, hne, m, hm⟩ := mem_claims_exists_line hs z k hk
  exact Set.mem_sUnion.mpr ⟨_, mem_family hs z k hp hne m, hm⟩

/-! ## Validity: no two lines of different direction share a lattice point -/

/-- A nonempty lattice line determines its direction, up to proportionality: if one and the same
set of lattice points is the line `ℓ_{(P₁,Q₁),c₁}` and also the line `ℓ_{(P₂,Q₂),c₂}`, then the two
direction vectors are proportional, `P₁Q₂ - P₂Q₁ = 0`.

The proof is the observation that `ℓ_{(P,Q),c}` is invariant under translation by `(P,Q)`. No
coprimality is needed. -/
theorem det_eq_zero_of_lline_eq {P₁ Q₁ c₁ P₂ Q₂ c₂ : ℤ}
    (h : lline P₁ Q₁ c₁ = lline P₂ Q₂ c₂) (hne : (lline P₁ Q₁ c₁).Nonempty) :
    P₁ * Q₂ - P₂ * Q₁ = 0 := by
  obtain ⟨⟨x, y⟩, hxy⟩ := hne
  have hxy' : phi P₁ Q₁ x y = c₁ := hxy
  have h2 : ((x + P₁, y + Q₁) : ℤ × ℤ) ∈ lline P₁ Q₁ c₁ := by
    change phi P₁ Q₁ (x + P₁) (y + Q₁) = c₁
    simp only [phi] at hxy' ⊢
    linear_combination hxy'
  rw [h] at hxy h2
  have e1 : phi P₂ Q₂ x y = c₂ := hxy
  have e2 : phi P₂ Q₂ (x + P₁) (y + Q₁) = c₂ := h2
  simp only [phi] at e1 e2
  linear_combination e2 - e1

/-- **Validity** (the paper's condition on `𝓕`): no two lines of `𝓕` of different direction share a
lattice point. "Different direction" is `P₁Q₂ - P₂Q₁ ≠ 0` — the `Δ` of the Rigidity lemma — for any
representations `Lᵢ = ℓ_{(Pᵢ,Qᵢ),cᵢ}` of the two lines.

Two cases: lines from different stages are separated by `claims_disjoint`; lines from the same
stage share the stage's direction `(P_k,Q_k)`, so they are either disjoint level sets of the same
`φ_{(P_k,Q_k)}` or literally the same line, and in the latter case
`det_eq_zero_of_lline_eq` contradicts the different-direction hypothesis. -/
theorem family_valid (hs : Steering Extra) (z : ℕ → ℤ × ℤ) {L₁ L₂ : Set (ℤ × ℤ)}
    (h₁ : L₁ ∈ family hs z) (h₂ : L₂ ∈ family hs z) {P₁ Q₁ c₁ P₂ Q₂ c₂ : ℤ}
    (hL₁ : L₁ = lline P₁ Q₁ c₁) (hL₂ : L₂ = lline P₂ Q₂ c₂)
    (hdir : P₁ * Q₂ - P₂ * Q₁ ≠ 0) :
    Disjoint L₁ L₂ := by
  obtain ⟨k, p, m, hp, hpne, rfl⟩ := h₁
  obtain ⟨j, q, m', hq, hqne, rfl⟩ := h₂
  rcases lt_trichotomy k j with hkj | rfl | hkj
  · exact Disjoint.mono (stageLine_subset_claims hs z k hp hpne m)
      (stageLine_subset_claims hs z j hq hqne m') (claims_disjoint hs z hkj)
  · by_cases hc : stageLevel hs z k p m = stageLevel hs z k q m'
    · -- Same stage, same level: the two "lines" are the same set, so the direction is the same.
      exfalso
      refine hdir (det_eq_zero_of_lline_eq (by rw [← hL₁, ← hL₂, hc]) ?_)
      rw [← hL₁]
      exact lline_nonempty (Pstage_coprime hs z k) _
    · -- Same stage, different levels: disjoint level sets of the same `φ`.
      refine Set.disjoint_left.mpr fun pt hpt1 hpt2 => hc ?_
      exact (hpt1 : phi _ _ _ _ = _).symm.trans hpt2
  · exact (Disjoint.mono (stageLine_subset_claims hs z j hq hqne m')
      (stageLine_subset_claims hs z k hp hpne m) (claims_disjoint hs z hkj)).symm

/-! ## Density of the realized directions -/

/-- **Density** (the paper's third claim): the set of directions realized by lines of `𝓕` is dense
in `ℝP¹`. Concretely: every `θ ∈ [0,π)` is within `rpDist`-distance `ε` of the direction of an
actual member of `𝓕`, for every `ε > 0`.

`Density.lean`'s `density` already supplies the stage `k` whose achieved direction is that close;
the work here is only to exhibit a line of that direction which is genuinely a *member of `𝓕`*
(`exists_claimed_index` gives a non-reserved sub-coset; take the line at index `m = 0` over it). -/
theorem family_density {θseq : ℕ → ℝ} (hmem : TargetsIn θseq) (hd : DenseTargets θseq)
    (hs : Steering fun k P Q => rpDist (direction P Q) (θseq k) < 1 / ((k : ℝ) + 1))
    (z : ℕ → ℤ × ℤ) {θ : ℝ} (hθ : θ ∈ Set.Ico (0 : ℝ) π) {ε : ℝ} (hε : 0 < ε) :
    ∃ L ∈ family hs z, ∃ P Q c : ℤ,
      IsCoprime P Q ∧ L = lline P Q c ∧ L.Nonempty ∧ rpDist (direction P Q) θ < ε := by
  obtain ⟨k, hk, -⟩ := density hmem hd hs z hθ hε
  obtain ⟨p, hp1, hp2, hpne⟩ := exists_claimed_index hs z k (stateSeq hs z k)
  exact ⟨_, mem_family hs z k (mem_box.mpr ⟨hp1, hp2⟩) hpne 0, Pstage hs z k, Qstage hs z k,
    stageLevel hs z k p 0, Pstage_coprime hs z k, rfl,
    lline_nonempty (Pstage_coprime hs z k) _, hk⟩

/-! ## The main theorem

A concrete enumeration of `ℤ²` (`ℤ × ℤ` is denumerable) and `Density.lean`'s `steeringTo_thetaRat`
discharge the two remaining parameters, leaving a statement with no hypotheses. -/

/-- A concrete enumeration of `ℤ²`. -/
noncomputable def zEnum : ℕ → ℤ × ℤ := (Denumerable.eqv (ℤ × ℤ)).symm

theorem zEnum_surjective : Function.Surjective zEnum :=
  (Denumerable.eqv (ℤ × ℤ)).symm.surjective

/-- The concrete family `𝓕` produced by the construction, driven by the target sequence
`thetaRat` and the enumeration `zEnum`. -/
noncomputable def mainFamily : Set (Set (ℤ × ℤ)) := family steeringTo_thetaRat zEnum

/-- **Main theorem** (`Theorem~\ref{thm:main}` of the paper). There is a family `𝓕` of lattice
lines such that

* every member of `𝓕` is a lattice line: a nonempty level set `ℓ_{(P,Q),c}` of a *primitive*
  direction `(P,Q)`;
* `⋃𝓕 ⊇ ℤ²` — the family covers the whole lattice;
* no two lines of `𝓕` of *different direction* (`P₁Q₂ - P₂Q₁ ≠ 0`) share a lattice point;
* the set of directions realized in `𝓕` is dense in `ℝP¹`: every `θ ∈ [0,π)` is approximated to
  within any `ε > 0`, in the paper's `ℝP¹` metric `rpDist`, by the direction of a member of `𝓕`.
-/
theorem main_theorem :
    ∃ 𝓕 : Set (Set (ℤ × ℤ)),
      (∀ L ∈ 𝓕, ∃ P Q c : ℤ, IsCoprime P Q ∧ L = lline P Q c ∧ L.Nonempty) ∧
      (Set.univ ⊆ ⋃₀ 𝓕) ∧
      (∀ L₁ ∈ 𝓕, ∀ L₂ ∈ 𝓕, ∀ P₁ Q₁ c₁ P₂ Q₂ c₂ : ℤ,
        L₁ = lline P₁ Q₁ c₁ → L₂ = lline P₂ Q₂ c₂ → P₁ * Q₂ - P₂ * Q₁ ≠ 0 →
          Disjoint L₁ L₂) ∧
      (∀ θ ∈ Set.Ico (0 : ℝ) π, ∀ ε > 0, ∃ L ∈ 𝓕, ∃ P Q c : ℤ,
        IsCoprime P Q ∧ L = lline P Q c ∧ rpDist (direction P Q) θ < ε) := by
  refine ⟨mainFamily, ?_, ?_, ?_, ?_⟩
  · exact fun L hL => family_isLine steeringTo_thetaRat zEnum hL
  · rw [mainFamily, family_coverage steeringTo_thetaRat zEnum zEnum_surjective]
  · exact fun L₁ h₁ L₂ h₂ P₁ Q₁ c₁ P₂ Q₂ c₂ hL₁ hL₂ hdir =>
      family_valid steeringTo_thetaRat zEnum h₁ h₂ hL₁ hL₂ hdir
  · intro θ hθ ε hε
    obtain ⟨L, hL, P, Q, c, hcop, hLe, -, hd⟩ :=
      family_density thetaRat_mem thetaRat_dense steeringTo_thetaRat zEnum hθ hε
    exact ⟨L, hL, P, Q, c, hcop, hLe, hd⟩

end LatticeLineCovers


==> anc/lean/LatticeLineCoversLean/MainRecursion.lean <==
import Mathlib
import LatticeLineCoversLean.Basic

/-!
# The main theorem's recursive construction: coverage and disjointness

Formalizes the *coverage* and *disjointness* halves of the proof of the main theorem in
`lattice-line-covers/article/lattice_line_covers.tex` (`\S 4`, `Proof of Theorem~\ref{thm:main}`).

The paper's construction builds a nested sequence of cosets `ℤ² = R₀ ⊇ R₁ ⊇ R₂ ⊇ ⋯`: at stage
`k+1` the Steering lemma supplies an admissible pair `(s,t)`, the Splitting lemma
(`LatticeLineCovers.splitting`, `LatticeLineCovers.splitting_partition` in `Basic.lean`) cuts
`R_k` into `|s||t| ≥ 4` sub-cosets each fully coverable by lines of the new direction
`(n₁s, n₂t)`, one sub-coset is *reserved* to become `R_{k+1}`, and the rest are *claimed*.

**Scope.** The coverage and disjointness paragraphs of the paper's proof never use the Steering
lemma's *direction-closeness* conclusion — only the bare existence of an admissible `(s,t)` at
every stage. That existence is taken here as an abstract hypothesis, `Steering Extra` below, where
`Extra : ℕ → ℤ → ℤ → Prop` is an arbitrary further property of the achieved direction pair
`(P,Q) = (n₁s, n₂t)` at each stage, carried along but *never inspected* by anything in this file.
Taking `Extra = fun _ _ _ => True` gives exactly what `Steering.lean`'s `steering_slope` proves
(instantiate it at any fixed `μ`, `ε`, and drop the slope bound); `Density.lean` instead takes
`Extra k P Q := rpDist (direction P Q) (θ k) < 1/(k+1)`, which is what the paper's *density*
paragraph consumes. Consequently this file itself still mentions no `ℝP¹`, `arctan`, or topology
at all.

(2026-08-03: `Steering` was generalized from a stage-independent `Prop` to the stage-indexed
`Steering Extra`; `sOf`/`tOf`/`st_spec` gained a stage argument `k`. Every theorem below was
re-verified unchanged apart from that mechanical threading.)

The main results are:

* `Rstage_anti` — the regions are nested, `R_j ⊆ R_i` for `i ≤ j`;
* `coverage_invariant` — `ℤ² \ R_k = ⋃_{i<k} (R_i \ R_{i+1})`, the paper's coverage invariant;
* `coverage` — `⋃_k (R_k \ R_{k+1}) = ℤ²`, every lattice point is claimed at some stage;
* `claims_disjoint` — claims from different stages are disjoint;
* `line_subset_step_claims` — the line-level refinement: every individual line placed into the
  family at a stage has *all* of its lattice points inside that stage's claimed set.

The enumeration `z : ℕ → ℤ × ℤ` of `ℤ²` is a parameter; only `Function.Surjective z` is ever used
(such a `z` exists since `ℤ × ℤ` is denumerable, e.g. via `Denumerable.eqv (ℤ × ℤ)`).
-/

namespace LatticeLineCovers

/-! ## Sub-cosets as plain cosets -/

/-- A sub-coset `R_{u₀,w₀}` of `R(n₁,n₂,x₀,y₀)` *is* the plain coset
`R(n₁|s|, n₂|t|, x₀+n₁u₀, y₀+n₂w₀)`, on the nose — the identity the paper checks directly from
the definition of `R_{u₀,w₀}` (writing `u = u₀+|s|u'`, `w = w₀+|t|w'`). This is what lets the
reserved sub-coset serve as the next stage's input `R(n₁',n₂',x₀',y₀')`. -/
theorem RsubCoset_eq_Rcoset (n1 n2 x0 y0 s t u0 w0 : ℤ) :
    RsubCoset n1 n2 x0 y0 s t u0 w0 =
      Rcoset (n1 * |s|) (n2 * |t|) (x0 + n1 * u0) (y0 + n2 * w0) := by
  ext ⟨x, y⟩
  simp only [RsubCoset, Rcoset, Set.mem_setOf_eq]
  constructor
  · rintro ⟨u, w, hx, hy, hu, hw⟩
    rw [Int.modEq_iff_dvd] at hu hw
    obtain ⟨a, ha⟩ := (abs_dvd s (u0 - u)).mpr hu
    obtain ⟨b, hb⟩ := (abs_dvd t (w0 - w)).mpr hw
    refine ⟨Int.modEq_iff_dvd.mpr ⟨a, ?_⟩, Int.modEq_iff_dvd.mpr ⟨b, ?_⟩⟩
    · rw [hx]; linear_combination n1 * ha
    · rw [hy]; linear_combination n2 * hb
  · rintro ⟨hx, hy⟩
    rw [Int.modEq_iff_dvd] at hx hy
    obtain ⟨a, ha⟩ := hx
    obtain ⟨b, hb⟩ := hy
    refine ⟨u0 - |s| * a, w0 - |t| * b, by linear_combination -ha, by linear_combination -hb,
      Int.modEq_iff_dvd.mpr ?_, Int.modEq_iff_dvd.mpr ?_⟩
    · have h : u0 - (u0 - |s| * a) = |s| * a := by ring
      rw [h]
      exact (self_dvd_abs s).mul_right a
    · have h : w0 - (w0 - |t| * b) = |t| * b := by ring
      rw [h]
      exact (self_dvd_abs t).mul_right b

/-- A sub-coset is contained in the coset it refines. -/
theorem RsubCoset_subset (n1 n2 x0 y0 s t u0 w0 : ℤ) :
    RsubCoset n1 n2 x0 y0 s t u0 w0 ⊆ Rcoset n1 n2 x0 y0 := by
  rintro ⟨x, y⟩ ⟨u, w, hx, hy, -, -⟩
  exact ⟨Int.modEq_iff_dvd.mpr ⟨-u, by rw [hx]; ring⟩,
    Int.modEq_iff_dvd.mpr ⟨-w, by rw [hy]; ring⟩⟩

/-- Distinct sub-cosets (with residue pairs in the fundamental box) are disjoint — the
"disjoint union" half of the Splitting lemma, restated as pairwise disjointness. -/
theorem RsubCoset_disjoint_of_ne (n1 n2 x0 y0 s t : ℤ)
    (hn1 : 0 < n1) (hn2 : 0 < n2) (hs : s ≠ 0) (ht : t ≠ 0) {p q : ℤ × ℤ}
    (hp : 0 ≤ p.1 ∧ p.1 < |s| ∧ 0 ≤ p.2 ∧ p.2 < |t|)
    (hq : 0 ≤ q.1 ∧ q.1 < |s| ∧ 0 ≤ q.2 ∧ q.2 < |t|) (hne : p ≠ q) :
    Disjoint (RsubCoset n1 n2 x0 y0 s t p.1 p.2) (RsubCoset n1 n2 x0 y0 s t q.1 q.2) := by
  refine Set.disjoint_left.mpr fun pt hpp hqq => hne ?_
  obtain ⟨r, -, huniq⟩ :=
    splitting_partition n1 n2 x0 y0 s t hn1 hn2 hs ht pt (RsubCoset_subset _ _ _ _ _ _ _ _ hpp)
  exact (huniq p ⟨hp, hpp⟩).trans (huniq q ⟨hq, hqq⟩).symm

/-- Every individual line of the new direction placed at a stage has all of its lattice points
inside the sub-coset it came from — immediate from `splitting`'s exact-union identity. -/
theorem lline_subset_RsubCoset (n1 n2 x0 y0 s t u0 w0 : ℤ)
    (hn1 : 0 < n1) (hn2 : 0 < n2) (hs : s ≠ 0) (ht : t ≠ 0)
    (hn : IsCoprime n1 n2) (hsn2 : IsCoprime s n2) (htn1 : IsCoprime t n1)
    (hst : IsCoprime s t) (m : ℤ) :
    lline (n1 * s) (n2 * t)
        (phi (n1 * s) (n2 * t) (x0 + n1 * u0) (y0 + n2 * w0) + (n1 * s) * (n2 * t) * m)
      ⊆ RsubCoset n1 n2 x0 y0 s t u0 w0 := by
  rw [← splitting n1 n2 x0 y0 s t u0 w0 hn1 hn2 hs ht hn hsn2 htn1 hst]
  exact Set.subset_iUnion (fun k : ℤ => lline (n1 * s) (n2 * t)
    (phi (n1 * s) (n2 * t) (x0 + n1 * u0) (y0 + n2 * w0) + (n1 * s) * (n2 * t) * k)) m

/-! ## The abstract steering hypothesis -/

/-- **The abstract input to the construction.** At every stage `k` and every admissible state
there exists a pair `(s,t)` satisfying exactly the hypotheses of `splitting` together with
`|s|,|t| ≥ 2`, *and* an arbitrary further property `Extra k (n₁s) (n₂t)` of the resulting achieved
direction pair `(P,Q) = (n₁s, n₂t)`.

Coverage and disjointness use *only* the seven bare properties and never inspect `Extra`, so this
file stays free of `ℝP¹`/`arctan`/topology; the density argument (`Density.lean`) instantiates
`Extra k P Q` with "the direction of `(P,Q)` is within `1/(k+1)` of the stage-`k` target `θ k`",
which is exactly what `Direction.lean`'s `steering` supplies. Taking
`Extra = fun _ _ _ => True` recovers the plain stage-independent existence statement, which
`Steering.lean`'s `steering_slope` proves at any fixed `μ, ε`. -/
def Steering (Extra : ℕ → ℤ → ℤ → Prop) : Prop :=
  ∀ (k : ℕ) (n1 n2 : ℤ), 0 < n1 → 0 < n2 → IsCoprime n1 n2 →
    ∃ s t : ℤ, s ≠ 0 ∧ t ≠ 0 ∧ 2 ≤ |s| ∧ 2 ≤ |t| ∧
      IsCoprime s n2 ∧ IsCoprime t n1 ∧ IsCoprime s t ∧ Extra k (n1 * s) (n2 * t)

variable {Extra : ℕ → ℤ → ℤ → Prop}

/-- Any stage-aware steering hypothesis weakens to the trivial one: nothing below depends on
`Extra`. -/
theorem Steering.weaken (hs : Steering Extra) : Steering (fun _ _ _ => True) := by
  intro k n1 n2 h1 h2 h3
  obtain ⟨s, t, h⟩ := hs k n1 n2 h1 h2 h3
  exact ⟨s, t, h.1, h.2.1, h.2.2.1, h.2.2.2.1, h.2.2.2.2.1, h.2.2.2.2.2.1, h.2.2.2.2.2.2.1,
    trivial⟩

/-! ## The recursive state -/

/-- The state of the recursion at one stage: the data `(n₁,n₂,x₀,y₀)` of the current region
`R(n₁,n₂,x₀,y₀)`, bundled with the standing invariants `0 < n₁`, `0 < n₂`, `gcd(n₁,n₂)=1`. -/
structure State : Type where
  n1 : ℤ
  n2 : ℤ
  x0 : ℤ
  y0 : ℤ
  hn1 : 0 < n1
  hn2 : 0 < n2
  hcop : IsCoprime n1 n2

/-- The region `R(n₁,n₂,x₀,y₀)` described by a state. -/
def State.region (S : State) : Set (ℤ × ℤ) := Rcoset S.n1 S.n2 S.x0 S.y0

/-- The base state `(n₁,n₂,x₀,y₀) = (1,1,0,0)`, whose region is all of `ℤ²`. -/
def baseState : State := ⟨1, 1, 0, 0, one_pos, one_pos, isCoprime_one_left⟩

@[simp] theorem baseState_region : baseState.region = Set.univ := by
  ext ⟨x, y⟩
  simp only [State.region, baseState, Rcoset, Set.mem_setOf_eq, Set.mem_univ, iff_true]
  exact ⟨Int.modEq_one, Int.modEq_one⟩

theorem isCoprime_abs_right {a b : ℤ} (h : IsCoprime a b) : IsCoprime a |b| := by
  rcases abs_choice b with hb | hb <;> rw [hb]
  · exact h
  · exact h.neg_right

theorem isCoprime_abs_left {a b : ℤ} (h : IsCoprime a b) : IsCoprime |a| b :=
  (isCoprime_abs_right h.symm).symm

/-! ## One step of the recursion -/

/-- The `s` supplied by the steering hypothesis at stage `k`, state `S`. -/
noncomputable def sOf (hs : Steering Extra) (k : ℕ) (S : State) : ℤ :=
  (hs k S.n1 S.n2 S.hn1 S.hn2 S.hcop).choose

/-- The `t` supplied by the steering hypothesis at stage `k`, state `S`. -/
noncomputable def tOf (hs : Steering Extra) (k : ℕ) (S : State) : ℤ :=
  (hs k S.n1 S.n2 S.hn1 S.hn2 S.hcop).choose_spec.choose

theorem st_spec (hs : Steering Extra) (k : ℕ) (S : State) :
    sOf hs k S ≠ 0 ∧ tOf hs k S ≠ 0 ∧ 2 ≤ |sOf hs k S| ∧ 2 ≤ |tOf hs k S| ∧
      IsCoprime (sOf hs k S) S.n2 ∧ IsCoprime (tOf hs k S) S.n1 ∧
      IsCoprime (sOf hs k S) (tOf hs k S) ∧
      Extra k (S.n1 * sOf hs k S) (S.n2 * tOf hs k S) :=
  (hs k S.n1 S.n2 S.hn1 S.hn2 S.hcop).choose_spec.choose_spec

/-- The fundamental box `{0,…,|s|-1} × {0,…,|t|-1}` of residue pairs indexing the sub-cosets. -/
noncomputable def box (s t : ℤ) : Finset (ℤ × ℤ) := Finset.Ico 0 |s| ×ˢ Finset.Ico 0 |t|

theorem mem_box {s t : ℤ} {p : ℤ × ℤ} :
    p ∈ box s t ↔ (0 ≤ p.1 ∧ p.1 < |s|) ∧ (0 ≤ p.2 ∧ p.2 < |t|) := by
  simp [box, Finset.mem_product, Finset.mem_Ico]

open Classical in
/-- The lexicographically least element of a finite set of integer pairs (junk value `(0,0)` on
the empty set). -/
noncomputable def lexLeast (G : Finset (ℤ × ℤ)) : ℤ × ℤ :=
  if h : G.Nonempty then ofLex ((G.image toLex).min' (h.image _)) else (0, 0)

theorem lexLeast_mem {G : Finset (ℤ × ℤ)} (h : G.Nonempty) : lexLeast G ∈ G := by
  rw [lexLeast, dif_pos h]
  have hm := Finset.min'_mem (G.image toLex) (h.image _)
  rw [Finset.mem_image] at hm
  obtain ⟨p, hp, hpe⟩ := hm
  rw [← hpe]
  simpa using hp

open Classical in
/-- The set of residue pairs eligible for reservation at stage `k`: those in the fundamental box
whose sub-coset avoids `z k` (a vacuous condition when `z k` is not even in the current region —
the paper's "otherwise reserve the lexicographically-least `(u₀,w₀)` outright"). -/
noncomputable def resCandidates (hs : Steering Extra) (z : ℕ → ℤ × ℤ) (k : ℕ) (S : State) :
    Finset (ℤ × ℤ) :=
  (box (sOf hs k S) (tOf hs k S)).filter fun p =>
    z k ∈ S.region → z k ∉ RsubCoset S.n1 S.n2 S.x0 S.y0 (sOf hs k S) (tOf hs k S) p.1 p.2

theorem resCandidates_nonempty (hs : Steering Extra) (z : ℕ → ℤ × ℤ) (k : ℕ) (S : State) :
    (resCandidates hs z k S).Nonempty := by
  obtain ⟨hs0, ht0, hs2, ht2, -, -, -, -⟩ := st_spec hs k S
  by_cases hz : z k ∈ S.region
  · -- `z k` lies in exactly one sub-coset; any other of the `≥ 4` sub-cosets avoids it.
    obtain ⟨p, -, huniq⟩ :=
      splitting_partition S.n1 S.n2 S.x0 S.y0 (sOf hs k S) (tOf hs k S) S.hn1 S.hn2 hs0 ht0 (z k) hz
    have key : ∀ q : ℤ × ℤ, 0 ≤ q.1 → q.1 < |sOf hs k S| → 0 ≤ q.2 → q.2 < |tOf hs k S| →
        q ≠ p → q ∈ resCandidates hs z k S := by
      intro q h1 h2 h3 h4 hne
      simp only [resCandidates, Finset.mem_filter]
      exact ⟨mem_box.mpr ⟨⟨h1, h2⟩, ⟨h3, h4⟩⟩,
        fun _ hmem => hne (huniq q ⟨⟨h1, h2, h3, h4⟩, hmem⟩)⟩
    by_cases hp : p = (0, 0)
    · exact ⟨(1, 0), key _ (by norm_num) (show (1 : ℤ) < |sOf hs k S| by linarith) le_rfl
        (show (0 : ℤ) < |tOf hs k S| by linarith) (by simp [hp])⟩
    · exact ⟨(0, 0), key _ le_rfl (show (0 : ℤ) < |sOf hs k S| by linarith) le_rfl
        (show (0 : ℤ) < |tOf hs k S| by linarith) fun h => hp h.symm⟩
  · refine ⟨(0, 0), ?_⟩
    simp only [resCandidates, Finset.mem_filter]
    exact ⟨mem_box.mpr ⟨⟨le_rfl, show (0 : ℤ) < |sOf hs k S| by linarith⟩,
      ⟨le_rfl, show (0 : ℤ) < |tOf hs k S| by linarith⟩⟩, fun h => absurd h hz⟩

/-- The reserved residue pair at stage `k`: the paper's rule, "if `z_k ∈ R_{k-1}`, reserve the
lexicographically-least `(u₀,w₀)` whose sub-coset does not contain `z_k`; otherwise reserve the
lexicographically-least `(u₀,w₀)` outright." -/
noncomputable def resIdx (hs : Steering Extra) (z : ℕ → ℤ × ℤ) (k : ℕ) (S : State) : ℤ × ℤ :=
  lexLeast (resCandidates hs z k S)

theorem resIdx_mem_box (hs : Steering Extra) (z : ℕ → ℤ × ℤ) (k : ℕ) (S : State) :
    resIdx hs z k S ∈ box (sOf hs k S) (tOf hs k S) := by
  have h := lexLeast_mem (resCandidates_nonempty hs z k S)
  simp only [resCandidates, Finset.mem_filter] at h
  exact h.1

theorem resIdx_avoids (hs : Steering Extra) (z : ℕ → ℤ × ℤ) (k : ℕ) (S : State)
    (hz : z k ∈ S.region) :
    z k ∉ RsubCoset S.n1 S.n2 S.x0 S.y0 (sOf hs k S) (tOf hs k S)
      (resIdx hs z k S).1 (resIdx hs z k S).2 := by
  have h := lexLeast_mem (resCandidates_nonempty hs z k S)
  simp only [resCandidates, Finset.mem_filter] at h
  exact h.2 hz

/-- One step of the recursion: split the current region using the steering pair `(s,t)` and
reserve the sub-coset selected by `resIdx`, whose data is `(n₁|s|, n₂|t|, x₀+n₁u₀, y₀+n₂w₀)`. -/
noncomputable def stepState (hs : Steering Extra) (z : ℕ → ℤ × ℤ) (k : ℕ) (S : State) : State where
  n1 := S.n1 * |sOf hs k S|
  n2 := S.n2 * |tOf hs k S|
  x0 := S.x0 + S.n1 * (resIdx hs z k S).1
  y0 := S.y0 + S.n2 * (resIdx hs z k S).2
  hn1 := mul_pos S.hn1 (abs_pos.mpr (st_spec hs k S).1)
  hn2 := mul_pos S.hn2 (abs_pos.mpr (st_spec hs k S).2.1)
  hcop := by
    obtain ⟨-, -, -, -, hsn2, htn1, hst, -⟩ := st_spec hs k S
    exact IsCoprime.mul_left
      (S.hcop.mul_right (isCoprime_abs_right htn1.symm))
      ((isCoprime_abs_left hsn2).mul_right (isCoprime_abs_right (isCoprime_abs_left hst)))

/-- The stepped region is exactly the reserved sub-coset. -/
theorem stepState_region (hs : Steering Extra) (z : ℕ → ℤ × ℤ) (k : ℕ) (S : State) :
    (stepState hs z k S).region =
      RsubCoset S.n1 S.n2 S.x0 S.y0 (sOf hs k S) (tOf hs k S)
        (resIdx hs z k S).1 (resIdx hs z k S).2 := by
  rw [RsubCoset_eq_Rcoset]
  rfl

theorem stepState_region_subset (hs : Steering Extra) (z : ℕ → ℤ × ℤ) (k : ℕ) (S : State) :
    (stepState hs z k S).region ⊆ S.region := by
  rw [stepState_region]
  exact RsubCoset_subset _ _ _ _ _ _ _ _

/-- The reservation rule works: a point of the current region that the enumeration hands us at
this stage is *not* in the reserved sub-coset, hence is claimed here. -/
theorem zk_not_mem_stepState (hs : Steering Extra) (z : ℕ → ℤ × ℤ) (k : ℕ) (S : State)
    (hz : z k ∈ S.region) : z k ∉ (stepState hs z k S).region := by
  rw [stepState_region]
  exact resIdx_avoids hs z k S hz

/-! ## The sequence of regions -/

/-- The sequence of states, `R₀ = ℤ²` and `R_{k+1}` the sub-coset reserved at stage `k`. -/
noncomputable def stateSeq (hs : Steering Extra) (z : ℕ → ℤ × ℤ) : ℕ → State
  | 0 => baseState
  | k + 1 => stepState hs z k (stateSeq hs z k)

/-- `R_k`, the region at stage `k`. -/
noncomputable def Rstage (hs : Steering Extra) (z : ℕ → ℤ × ℤ) (k : ℕ) : Set (ℤ × ℤ) :=
  (stateSeq hs z k).region

/-- The lattice points *claimed* at stage `k`, namely `R_k \ R_{k+1}` — the union of the
sub-cosets that were not reserved. -/
noncomputable def claims (hs : Steering Extra) (z : ℕ → ℤ × ℤ) (k : ℕ) : Set (ℤ × ℤ) :=
  Rstage hs z k \ Rstage hs z (k + 1)

@[simp] theorem Rstage_zero (hs : Steering Extra) (z : ℕ → ℤ × ℤ) :
    Rstage hs z 0 = Set.univ := by
  rw [Rstage, stateSeq, baseState_region]

theorem Rstage_succ (hs : Steering Extra) (z : ℕ → ℤ × ℤ) (k : ℕ) :
    Rstage hs z (k + 1) = (stepState hs z k (stateSeq hs z k)).region := rfl

/-- `R_{k+1} ⊆ R_k`. -/
theorem Rstage_succ_subset (hs : Steering Extra) (z : ℕ → ℤ × ℤ) (k : ℕ) :
    Rstage hs z (k + 1) ⊆ Rstage hs z k :=
  stepState_region_subset hs z k (stateSeq hs z k)

/-- The regions are nested: `R_j ⊆ R_i` whenever `i ≤ j`. -/
theorem Rstage_anti (hs : Steering Extra) (z : ℕ → ℤ × ℤ) {i j : ℕ} (h : i ≤ j) :
    Rstage hs z j ⊆ Rstage hs z i := by
  induction h with
  | refl => exact subset_rfl
  | step _ ih => exact (Rstage_succ_subset hs z _).trans ih

/-! ## Coverage -/

/-- **Coverage invariant** (the paper's key lemma): a point lies outside the current region `R_k`
exactly when some earlier stage already claimed it,
`ℤ² \ R_k = ⋃_{i<k} (R_i \ R_{i+1})`. -/
theorem coverage_invariant (hs : Steering Extra) (z : ℕ → ℤ × ℤ) (k : ℕ) :
    (Set.univ : Set (ℤ × ℤ)) \ Rstage hs z k = ⋃ i ∈ Finset.range k, claims hs z i := by
  induction k with
  | zero => simp
  | succ k ih =>
    rw [Finset.range_add_one, Finset.set_biUnion_insert, ← ih]
    have hsub : Rstage hs z (k + 1) ⊆ Rstage hs z k := Rstage_succ_subset hs z k
    ext q
    have h2 : q ∈ Rstage hs z (k + 1) → q ∈ Rstage hs z k := fun h => hsub h
    simp only [claims, Set.mem_sdiff, Set.mem_univ, true_and, Set.mem_union]
    tauto

/-- **Coverage**: every lattice point is claimed at some stage. -/
theorem coverage (hs : Steering Extra) (z : ℕ → ℤ × ℤ) (hz : Function.Surjective z) :
    (⋃ k, claims hs z k) = Set.univ := by
  refine Set.eq_univ_of_forall fun q => ?_
  obtain ⟨m, rfl⟩ := hz q
  by_cases hmem : z m ∈ Rstage hs z m
  · refine Set.mem_iUnion.mpr ⟨m, hmem, ?_⟩
    rw [Rstage_succ]
    exact zk_not_mem_stepState hs z m (stateSeq hs z m) hmem
  · have hq : z m ∈ (Set.univ : Set (ℤ × ℤ)) \ Rstage hs z m := ⟨trivial, hmem⟩
    rw [coverage_invariant hs z m] at hq
    simp only [Set.mem_iUnion] at hq
    obtain ⟨i, -, hi⟩ := hq
    exact Set.mem_iUnion.mpr ⟨i, hi⟩

/-! ## Disjointness -/

/-- **Disjointness, region level**: points claimed at different stages are never the same. -/
theorem claims_disjoint (hs : Steering Extra) (z : ℕ → ℤ × ℤ) {k j : ℕ} (h : k < j) :
    Disjoint (claims hs z k) (claims hs z j) := by
  refine Set.disjoint_left.mpr fun q hq hq' => hq.2 ?_
  exact Rstage_anti hs z h hq'.1

/-- **Disjointness, line level**: every individual line placed into the family at a stage — a line
of the new direction `(n₁s, n₂t)` at a level in the residue class of a *non-reserved* sub-coset —
has all of its lattice points inside that stage's claimed set `R_k \ R_{k+1}`. Combined with
`claims_disjoint`, lines from different stages never share a lattice point; lines from the same
stage are distinct level sets of the same `φ_{(P,Q)}`, hence trivially disjoint. -/
theorem line_subset_step_claims (hs : Steering Extra) (z : ℕ → ℤ × ℤ) (k : ℕ) (S : State)
    {u0 w0 : ℤ} (hu : 0 ≤ u0) (hu' : u0 < |sOf hs k S|) (hw : 0 ≤ w0) (hw' : w0 < |tOf hs k S|)
    (hne : (u0, w0) ≠ resIdx hs z k S) (m : ℤ) :
    lline (S.n1 * sOf hs k S) (S.n2 * tOf hs k S)
        (phi (S.n1 * sOf hs k S) (S.n2 * tOf hs k S) (S.x0 + S.n1 * u0) (S.y0 + S.n2 * w0)
          + (S.n1 * sOf hs k S) * (S.n2 * tOf hs k S) * m)
      ⊆ S.region \ (stepState hs z k S).region := by
  obtain ⟨hs0, ht0, -, -, hsn2, htn1, hst, -⟩ := st_spec hs k S
  have hline := lline_subset_RsubCoset S.n1 S.n2 S.x0 S.y0 (sOf hs k S) (tOf hs k S) u0 w0
    S.hn1 S.hn2 hs0 ht0 S.hcop hsn2 htn1 hst m
  have hbox := mem_box.mp (resIdx_mem_box hs z k S)
  have hdisj := RsubCoset_disjoint_of_ne S.n1 S.n2 S.x0 S.y0 (sOf hs k S) (tOf hs k S)
    S.hn1 S.hn2 hs0 ht0 (p := (u0, w0)) (q := resIdx hs z k S)
    ⟨hu, hu', hw, hw'⟩ ⟨hbox.1.1, hbox.1.2, hbox.2.1, hbox.2.2⟩ hne
  intro pt hpt
  refine ⟨RsubCoset_subset _ _ _ _ _ _ _ _ (hline hpt), ?_⟩
  rw [stepState_region]
  exact Set.disjoint_left.mp hdisj (hline hpt)

theorem claims_eq (hs : Steering Extra) (z : ℕ → ℤ × ℤ) (k : ℕ) :
    claims hs z k =
      (stateSeq hs z k).region \ (stepState hs z k (stateSeq hs z k)).region := rfl

/-- `line_subset_step_claims` specialized to the actual sequence of stages: every line of the
stage-`k` direction `(P_k,Q_k) = (n₁s, n₂t)` sitting over a non-reserved sub-coset lies entirely
inside `claims hs z k = R_k \ R_{k+1}`. -/
theorem lline_subset_claims (hs : Steering Extra) (z : ℕ → ℤ × ℤ) (k : ℕ) {u0 w0 : ℤ}
    (hu : 0 ≤ u0) (hu' : u0 < |sOf hs k (stateSeq hs z k)|)
    (hw : 0 ≤ w0) (hw' : w0 < |tOf hs k (stateSeq hs z k)|)
    (hne : (u0, w0) ≠ resIdx hs z k (stateSeq hs z k)) (m : ℤ) :
    lline ((stateSeq hs z k).n1 * sOf hs k (stateSeq hs z k))
        ((stateSeq hs z k).n2 * tOf hs k (stateSeq hs z k))
        (phi ((stateSeq hs z k).n1 * sOf hs k (stateSeq hs z k))
             ((stateSeq hs z k).n2 * tOf hs k (stateSeq hs z k))
          ((stateSeq hs z k).x0 + (stateSeq hs z k).n1 * u0)
          ((stateSeq hs z k).y0 + (stateSeq hs z k).n2 * w0)
          + ((stateSeq hs z k).n1 * sOf hs k (stateSeq hs z k)) *
              ((stateSeq hs z k).n2 * tOf hs k (stateSeq hs z k)) * m)
      ⊆ claims hs z k :=
  line_subset_step_claims hs z k (stateSeq hs z k) hu hu' hw hw' hne m

/-- **Non-vacuity**: at every stage at least one sub-coset is *not* reserved, so
`lline_subset_claims` has content (there are `|s||t| ≥ 4` residue pairs and only one is
reserved). -/
theorem exists_claimed_index (hs : Steering Extra) (z : ℕ → ℤ × ℤ) (k : ℕ) (S : State) :
    ∃ p : ℤ × ℤ, (0 ≤ p.1 ∧ p.1 < |sOf hs k S|) ∧ (0 ≤ p.2 ∧ p.2 < |tOf hs k S|) ∧
      p ≠ resIdx hs z k S := by
  obtain ⟨-, -, hs2, ht2, -, -, -, -⟩ := st_spec hs k S
  by_cases hp : resIdx hs z k S = (0, 0)
  · exact ⟨(1, 0), ⟨by norm_num, show (1 : ℤ) < |sOf hs k S| by linarith⟩,
      ⟨le_rfl, show (0 : ℤ) < |tOf hs k S| by linarith⟩, by simp [hp]⟩
  · exact ⟨(0, 0), ⟨le_rfl, show (0 : ℤ) < |sOf hs k S| by linarith⟩,
      ⟨le_rfl, show (0 : ℤ) < |tOf hs k S| by linarith⟩, fun h => hp h.symm⟩

end LatticeLineCovers


==> anc/lean/LatticeLineCoversLean/Sieve.lean <==
import Mathlib

/-!
# A short-interval coprimality sieve bound

This file contains the number-theoretic core of the "Steering" lemma from
`lattice-line-covers/article/lattice_line_covers.tex`: a Legendre-sieve lower bound for the
number of integers in a short interval `[a, a+L)` that are coprime to a fixed modulus `m`,
with an error term that depends only on `m` (not on the position `a` of the interval, nor on
its length `L`).

The main result is `card_coprime_Ico_ge`:
```
(L : ℚ) * ∏ p ∈ m.primeFactors, (1 - (p:ℚ)⁻¹) - 2 ^ #m.primeFactors
  ≤ #{t ∈ Finset.Ico a (a + L) | Nat.Coprime t.natAbs m}
```

The proof is the classical Legendre sieve / inclusion-exclusion:

* `sum_moebius_ite_dvd`: `[gcd(t,m) = 1] = ∑_{d ∣ m} μ(d) ⬝ [d ∣ t]` (Möbius inversion applied
  to `gcd (t, m)`);
* `card_coprime_Ico_eq`: summing over `t` and swapping the order of summation;
* `abs_card_dvd_Ico_sub_lt_one`: the exact count of multiples of `d` in `[a, a+L)` differs from
  `L/d` by less than `1` (via `Int.Ico_filter_dvd_card`);
* `sum_moebius_div`: `∑_{d ∣ m} μ(d)/d = ∏_{p ∣ m} (1 - 1/p)` (via `Nat.sum_totient` and
  Möbius inversion, combined with `Nat.totient_eq_mul_prod_factors`);
* `sum_abs_moebius_divisors`: `∑_{d ∣ m} |μ(d)| = 2 ^ ω(m)`, the number of squarefree divisors.
-/

namespace LatticeLineCovers

open Finset ArithmeticFunction
open scoped ArithmeticFunction.Moebius ArithmeticFunction.zeta

variable {m : ℕ}

/-- **Legendre sieve, pointwise step.** For `m ≠ 0` and any integer `t`,
`∑_{d ∣ m} μ(d) ⬝ [d ∣ t]` is the indicator of `gcd (t, m) = 1`. -/
theorem sum_moebius_ite_dvd (hm : m ≠ 0) (t : ℤ) :
    (∑ d ∈ m.divisors, if (d : ℤ) ∣ t then ((μ d : ℤ) : ℚ) else 0) =
      if Nat.Coprime t.natAbs m then (1 : ℚ) else 0 := by
  classical
  have hgne : Nat.gcd t.natAbs m ≠ 0 := fun h => hm (Nat.eq_zero_of_gcd_eq_zero_right h)
  have hfil : Finset.filter (fun d : ℕ => (d : ℤ) ∣ t) m.divisors
      = (Nat.gcd t.natAbs m).divisors := by
    ext d
    constructor
    · intro h
      rw [Finset.mem_filter, Nat.mem_divisors] at h
      rw [Nat.mem_divisors, Nat.dvd_gcd_iff]
      exact ⟨⟨Int.ofNat_dvd_left.mp h.2, h.1.1⟩, hgne⟩
    · intro h
      rw [Nat.mem_divisors, Nat.dvd_gcd_iff] at h
      rw [Finset.mem_filter, Nat.mem_divisors]
      exact ⟨⟨h.1.2, hm⟩, Int.ofNat_dvd_left.mpr h.1.1⟩
  rw [← Finset.sum_filter, hfil]
  have key : (∑ i ∈ (Nat.gcd t.natAbs m).divisors, ((μ i : ℤ) : ℚ)) =
      if Nat.gcd t.natAbs m = 1 then (1 : ℚ) else 0 := by
    have h1 : ((μ : ArithmeticFunction ℚ) * ζ) (Nat.gcd t.natAbs m) =
        ∑ i ∈ (Nat.gcd t.natAbs m).divisors, ((μ i : ℤ) : ℚ) := by
      rw [coe_mul_zeta_apply]; simp
    rw [← h1, coe_moebius_mul_coe_zeta, one_apply]
  rw [key]

/-- **Legendre sieve, exact inclusion-exclusion identity.** -/
theorem card_coprime_Ico_eq (hm : m ≠ 0) (a : ℤ) (L : ℕ) :
    ((#{t ∈ Finset.Ico a (a + L) | Nat.Coprime t.natAbs m} : ℕ) : ℚ) =
      ∑ d ∈ m.divisors,
        ((μ d : ℤ) : ℚ) * ((#{t ∈ Finset.Ico a (a + L) | (d : ℤ) ∣ t} : ℕ) : ℚ) := by
  classical
  rw [← Finset.sum_boole]
  simp only [← sum_moebius_ite_dvd hm]
  rw [Finset.sum_comm]
  refine Finset.sum_congr rfl fun d _ => ?_
  rw [← Finset.sum_filter, Finset.sum_const, nsmul_eq_mul, mul_comm]

/-- The number of multiples of `d` in `[a, a+L)` differs from `L/d` by less than `1`. -/
theorem abs_card_dvd_Ico_sub_lt_one (a : ℤ) (L : ℕ) {d : ℕ} (hd : 0 < d) :
    |((#{t ∈ Finset.Ico a (a + L) | (d : ℤ) ∣ t} : ℕ) : ℚ) - (L : ℚ) / (d : ℚ)| < 1 := by
  have hd' : (0 : ℤ) < (d : ℤ) := by exact_mod_cast hd
  have hdQ : (0 : ℚ) < (d : ℚ) := by exact_mod_cast hd
  have hcard := Int.Ico_filter_dvd_card a (a + (L : ℤ)) hd'
  push_cast at hcard
  have hL0 : (0 : ℚ) ≤ (L : ℚ) := Nat.cast_nonneg L
  have hdiff : ((a : ℚ) + (L : ℚ)) / (d : ℚ) - (a : ℚ) / (d : ℚ) = (L : ℚ) / (d : ℚ) := by
    field_simp
    ring
  have hxy : (a : ℚ) / (d : ℚ) ≤ ((a : ℚ) + (L : ℚ)) / (d : ℚ) := by
    have : (0 : ℚ) ≤ (L : ℚ) / (d : ℚ) := div_nonneg hL0 hdQ.le
    linarith
  have hceil : (0 : ℤ) ≤ ⌈((a : ℚ) + (L : ℚ)) / (d : ℚ)⌉ - ⌈(a : ℚ) / (d : ℚ)⌉ := by
    have := Int.ceil_le_ceil hxy
    omega
  rw [max_eq_left hceil] at hcard
  have hQ : ((#{t ∈ Finset.Ico a (a + (L : ℤ)) | (d : ℤ) ∣ t} : ℕ) : ℚ) =
      ((⌈((a : ℚ) + (L : ℚ)) / (d : ℚ)⌉ : ℤ) : ℚ) - ((⌈(a : ℚ) / (d : ℚ)⌉ : ℤ) : ℚ) := by
    exact_mod_cast congrArg (fun z : ℤ => (z : ℚ)) hcard
  rw [hQ]
  have h1 : (a : ℚ) / (d : ℚ) ≤ ((⌈(a : ℚ) / (d : ℚ)⌉ : ℤ) : ℚ) := Int.le_ceil _
  have h2 : ((⌈(a : ℚ) / (d : ℚ)⌉ : ℤ) : ℚ) < (a : ℚ) / (d : ℚ) + 1 := Int.ceil_lt_add_one _
  have h3 : ((a : ℚ) + (L : ℚ)) / (d : ℚ) ≤ ((⌈((a : ℚ) + (L : ℚ)) / (d : ℚ)⌉ : ℤ) : ℚ) :=
    Int.le_ceil _
  have h4 : ((⌈((a : ℚ) + (L : ℚ)) / (d : ℚ)⌉ : ℤ) : ℚ) < ((a : ℚ) + (L : ℚ)) / (d : ℚ) + 1 :=
    Int.ceil_lt_add_one _
  rw [abs_lt]
  constructor <;> linarith

/-- `∑_{d ∣ m} μ(d)/d = ∏_{p ∣ m} (1 - 1/p)`. -/
theorem sum_moebius_div (hm : m ≠ 0) :
    (∑ d ∈ m.divisors, ((μ d : ℤ) : ℚ) / (d : ℚ)) =
      ∏ p ∈ m.primeFactors, (1 - (p : ℚ)⁻¹) := by
  have hmQ : ((m : ℚ)) ≠ 0 := Nat.cast_ne_zero.mpr hm
  -- Möbius inversion applied to `∑_{d ∣ n} φ d = n`.
  have hinv : ∀ n > 0, ∑ x ∈ n.divisorsAntidiagonal, ((μ x.1 : ℤ) : ℚ) * ((x.2 : ℕ) : ℚ) =
      ((n.totient : ℕ) : ℚ) := by
    rw [← ArithmeticFunction.sum_eq_iff_sum_mul_moebius_eq
      (f := fun n => ((n.totient : ℕ) : ℚ)) (g := fun n => ((n : ℕ) : ℚ))]
    intro n _
    exact_mod_cast congrArg (Nat.cast : ℕ → ℚ) (Nat.sum_totient n)
  have h1 := hinv m (Nat.pos_of_ne_zero hm)
  rw [Nat.sum_divisorsAntidiagonal (f := fun i j => ((μ i : ℤ) : ℚ) * ((j : ℕ) : ℚ))] at h1
  have h2 : ∀ i ∈ m.divisors, ((μ i : ℤ) : ℚ) * (((m / i : ℕ) : ℕ) : ℚ) =
      (m : ℚ) * (((μ i : ℤ) : ℚ) / (i : ℚ)) := by
    intro i hi
    have hidvd : i ∣ m := Nat.dvd_of_mem_divisors hi
    have hi0 : (i : ℚ) ≠ 0 := Nat.cast_ne_zero.mpr (Nat.pos_of_mem_divisors hi).ne'
    rw [Nat.cast_div hidvd hi0]
    field_simp
  rw [Finset.sum_congr rfl h2, ← Finset.mul_sum] at h1
  have h3 := Nat.totient_eq_mul_prod_factors m
  rw [h3] at h1
  exact mul_left_cancel₀ hmQ h1

/-- The number of squarefree divisors of `m` is `2 ^ ω(m)`. -/
theorem sum_abs_moebius_divisors (hm : m ≠ 0) :
    (∑ d ∈ m.divisors, |((μ d : ℤ) : ℚ)|) = 2 ^ (#m.primeFactors) := by
  classical
  have hstep : ∀ d : ℕ, |((μ d : ℤ) : ℚ)| = if Squarefree d then (1 : ℚ) else 0 := by
    intro d
    rw [← Int.cast_abs, abs_moebius]
    split <;> simp
  have hpf : (UniqueFactorizationMonoid.normalizedFactors m).toFinset = m.primeFactors := by
    rw [Nat.factors_eq]; rfl
  simp only [hstep]
  rw [← Finset.sum_filter, Nat.sum_divisors_filter_squarefree hm (f := fun _ => (1 : ℚ)),
    Finset.sum_const, Finset.card_powerset, hpf, nsmul_eq_mul, mul_one]
  norm_cast

/-- **Short-interval coprimality sieve bound.**

For `m ≠ 0`, any integer `a` and any length `L : ℕ`, the number of `t ∈ [a, a+L)` with
`gcd (t, m) = 1` is at least `L ⬝ ∏_{p ∣ m} (1 - 1/p) - 2 ^ ω(m)`.

The error term `2 ^ ω(m)` depends only on `m`, not on the position `a` or the length `L` of
the interval. -/
theorem card_coprime_Ico_ge (hm : m ≠ 0) (a : ℤ) (L : ℕ) :
    (L : ℚ) * (∏ p ∈ m.primeFactors, (1 - (p : ℚ)⁻¹)) - 2 ^ (#m.primeFactors) ≤
      ((#{t ∈ Finset.Ico a (a + L) | Nat.Coprime t.natAbs m} : ℕ) : ℚ) := by
  classical
  set N : ℕ → ℚ := fun d => ((#{t ∈ Finset.Ico a (a + L) | (d : ℤ) ∣ t} : ℕ) : ℚ) with hN
  -- split the sieve sum into main term and error term
  have hsplit : ((#{t ∈ Finset.Ico a (a + L) | Nat.Coprime t.natAbs m} : ℕ) : ℚ) =
      (L : ℚ) * (∑ d ∈ m.divisors, ((μ d : ℤ) : ℚ) / (d : ℚ)) +
        ∑ d ∈ m.divisors, ((μ d : ℤ) : ℚ) * (N d - (L : ℚ) / (d : ℚ)) := by
    rw [card_coprime_Ico_eq hm a L, Finset.mul_sum, ← Finset.sum_add_distrib]
    exact Finset.sum_congr rfl fun d _ => by rw [hN]; ring
  -- bound the error term
  have herr : |∑ d ∈ m.divisors, ((μ d : ℤ) : ℚ) * (N d - (L : ℚ) / (d : ℚ))| ≤
      2 ^ (#m.primeFactors) := by
    refine le_trans (Finset.abs_sum_le_sum_abs _ _) ?_
    rw [← sum_abs_moebius_divisors hm]
    refine Finset.sum_le_sum fun d hd => ?_
    have hdpos : 0 < d := Nat.pos_of_mem_divisors hd
    have := (abs_card_dvd_Ico_sub_lt_one a L hdpos).le
    calc |((μ d : ℤ) : ℚ) * (N d - (L : ℚ) / (d : ℚ))|
        = |((μ d : ℤ) : ℚ)| * |N d - (L : ℚ) / (d : ℚ)| := abs_mul _ _
      _ ≤ |((μ d : ℤ) : ℚ)| * 1 := by
          exact mul_le_mul_of_nonneg_left this (abs_nonneg _)
      _ = |((μ d : ℤ) : ℚ)| := mul_one _
  rw [hsplit, sum_moebius_div hm]
  have := abs_le.mp herr
  linarith [this.1]

/-- **Specialization to the modulus needed by the Steering lemma.**

For a fixed `n ≠ 0` and a prime `p` not dividing `n`, the number of `t ∈ [a, a+L)` coprime to
`n * p` is at least `δ ⬝ L - E` with `δ = (1/2) ⬝ φ(n)/n` and `E = 2 ^ (ω(n) + 1)`; crucially
both `δ` and `E` are independent of `p`, so the bound is uniform as `p → ∞`. -/
theorem card_coprime_Ico_mul_prime_ge {n p : ℕ} (hn : n ≠ 0) (hp : p.Prime) (hpn : ¬p ∣ n)
    (a : ℤ) (L : ℕ) :
    (L : ℚ) * ((1 / 2 : ℚ) * (n.totient : ℚ) / (n : ℚ)) - 2 ^ (#n.primeFactors + 1) ≤
      ((#{t ∈ Finset.Ico a (a + L) | Nat.Coprime t.natAbs (n * p)} : ℕ) : ℚ) := by
  have hp0 : p ≠ 0 := hp.pos.ne'
  have hm : n * p ≠ 0 := Nat.mul_ne_zero hn hp0
  have hnQ : (n : ℚ) ≠ 0 := Nat.cast_ne_zero.mpr hn
  have hdisj : Disjoint n.primeFactors p.primeFactors := by
    rw [hp.primeFactors, Finset.disjoint_singleton_right, Nat.mem_primeFactors]
    tauto
  have hpf : (n * p).primeFactors = n.primeFactors ∪ p.primeFactors :=
    Nat.primeFactors_mul hn hp0
  have hcard : #(n * p).primeFactors = #n.primeFactors + 1 := by
    rw [hpf, Finset.card_union_of_disjoint hdisj, hp.primeFactors, Finset.card_singleton]
  have hprod : ∏ q ∈ (n * p).primeFactors, (1 - (q : ℚ)⁻¹) =
      (∏ q ∈ n.primeFactors, (1 - (q : ℚ)⁻¹)) * (1 - (p : ℚ)⁻¹) := by
    rw [hpf, Finset.prod_union hdisj, hp.primeFactors, Finset.prod_singleton]
  -- `P = φ(n)/n` and `0 ≤ P`
  set P : ℚ := ∏ q ∈ n.primeFactors, (1 - (q : ℚ)⁻¹) with hP
  have hP0 : 0 ≤ P := by
    refine Finset.prod_nonneg fun q hq => ?_
    have hq2 : (2 : ℚ) ≤ (q : ℚ) := by
      exact_mod_cast (Nat.prime_of_mem_primeFactors hq).two_le
    have : (q : ℚ)⁻¹ ≤ 1 := by
      rw [inv_le_one_iff₀]; right; linarith
    linarith
  have hPtot : (n.totient : ℚ) = (n : ℚ) * P := Nat.totient_eq_mul_prod_factors n
  -- `1 - 1/p ≥ 1/2` since `p ≥ 2`
  have hp2 : (2 : ℚ) ≤ (p : ℚ) := by exact_mod_cast hp.two_le
  have hphalf : (1 / 2 : ℚ) ≤ 1 - (p : ℚ)⁻¹ := by
    have hppos : (0 : ℚ) < (p : ℚ) := by linarith
    have hnn : (0 : ℚ) ≤ (p : ℚ)⁻¹ * ((p : ℚ) - 2) :=
      mul_nonneg (inv_nonneg.mpr hppos.le) (by linarith)
    have hpi : (p : ℚ)⁻¹ * (p : ℚ) = 1 := inv_mul_cancel₀ (by linarith)
    nlinarith [hnn, hpi]
  have hLQ : (0 : ℚ) ≤ (L : ℚ) := Nat.cast_nonneg L
  have hmain := card_coprime_Ico_ge hm a L
  rw [hcard, hprod] at hmain
  refine le_trans ?_ hmain
  have : (1 / 2 : ℚ) * (n.totient : ℚ) / (n : ℚ) = P * (1 / 2 : ℚ) := by
    rw [hPtot]; field_simp
  rw [this]
  have : P * (1 / 2 : ℚ) ≤ P * (1 - (p : ℚ)⁻¹) := by nlinarith
  nlinarith

end LatticeLineCovers


==> anc/lean/LatticeLineCoversLean/Steering.lean <==
import Mathlib
import LatticeLineCoversLean.Sieve

/-!
# Steering lemma (finite-slope case)

Formalizes the finite-slope content of the "Steering" lemma from
`lattice-line-covers/article/lattice_line_covers.tex` (`\S 3`, Lemma `lem:steering`): for coprime
positive `n₁, n₂`, every real target slope `μ` and every `ε > 0`, there are nonzero integers `s, t`
with `|s|,|t| ≥ 2`, `gcd(s,n₂) = gcd(t,n₁) = gcd(s,t) = 1`, and `|n₂t/(n₁s) - μ| < ε`.

The hypotheses on `(s,t)` are exactly those of `LatticeLineCovers.splitting`, so this feeds
directly into the Splitting lemma.

The `θ = π/2` (infinite-slope) case of the paper's lemma is treated in its own slope-free form,
`steering_reciprocal_slope` below — the *reciprocal* slope `n₁s/(n₂t)` made close to `0`, matching
the paper's own "by symmetry" one-line justification (swap the roles of `n₁,n₂` and of `s,t`). No
`ℝP¹`/angle machinery is introduced anywhere in this file; both theorems here are purely the
slope-approximation core, deferring the connection to the paper's literal direction-closeness
statement (which needs an arctan-Lipschitz argument) to when the main theorem's own density claim
needs it.

The proof follows the paper: with `δ = ½·φ(n₁)/n₁` and `E = 2^(ω(n₁)+1)` (the sieve constants from
`Sieve.lean`), a window of length `L = 2·n₁·(E+1)` guarantees `δL - E ≥ 1`, hence at least one
integer coprime to `n₁p` in the shifted window `[⌊μn₁p/n₂⌋ + 2, ⌊μn₁p/n₂⌋ + 2 + L)`. Choosing the
prime `p` large enough (`p > n₂(L+2)/(εn₁)`) makes any such `t` give a slope within `ε` of `μ`.
The `+2` shift is what forces `|t| ≥ 2` unconditionally.

Note `L` here avoids the paper's `⌈(E+1)/δ⌉`: since `φ(n₁) ≥ 1` we have `δ ≥ 1/(2n₁)`, so
`L·δ ≥ (E+1)·φ(n₁) ≥ E+1`, with no ceiling function needed.
-/

namespace LatticeLineCovers

open Finset

/-- **Steering lemma, finite slope, nonnegative target.** The `μ ≥ 0` half of `steering_slope`;
the general case follows by `t ↦ -t`. -/
theorem steering_slope_nonneg (n1 n2 : ℤ) (hn1 : 0 < n1) (hn2 : 0 < n2) (hn : IsCoprime n1 n2)
    (μ ε : ℝ) (hμ : 0 ≤ μ) (hε : 0 < ε) :
    ∃ s t : ℤ, s ≠ 0 ∧ t ≠ 0 ∧ 2 ≤ |s| ∧ 2 ≤ |t| ∧
      IsCoprime s n2 ∧ IsCoprime t n1 ∧ IsCoprime s t ∧
      |((n2 : ℝ) * (t : ℝ)) / ((n1 : ℝ) * (s : ℝ)) - μ| < ε := by
  -- Step 1: natural-number avatars of `n1`, `n2`.
  obtain ⟨n1', hn1c⟩ : ∃ m : ℕ, (m : ℤ) = n1 := ⟨n1.toNat, Int.toNat_of_nonneg hn1.le⟩
  obtain ⟨n2', hn2c⟩ : ∃ m : ℕ, (m : ℤ) = n2 := ⟨n2.toNat, Int.toNat_of_nonneg hn2.le⟩
  have hn1pos : 0 < n1' := by omega
  have hn2pos : 0 < n2' := by omega
  have hn1ne : n1' ≠ 0 := hn1pos.ne'
  have hn1R : (0 : ℝ) < (n1 : ℝ) := by exact_mod_cast hn1
  have hn2R : (0 : ℝ) < (n2 : ℝ) := by exact_mod_cast hn2
  have hn1Rne : ((n1 : ℝ)) ≠ 0 := hn1R.ne'
  have hn2Rne : ((n2 : ℝ)) ≠ 0 := hn2R.ne'
  -- Step 2: the window length `L`, chosen so that `δ·L - E ≥ 1` with no ceiling function.
  obtain ⟨L, hLdef⟩ : ∃ L : ℕ, L = 2 * n1' * (2 ^ (#n1'.primeFactors + 1) + 1) := ⟨_, rfl⟩
  -- Step 3: a prime `p` beyond `n1'`, `n2'` and the `ε`-threshold.
  obtain ⟨N, hN⟩ := exists_nat_gt
    (max ((n2 : ℝ) * ((L : ℝ) + 2) / (ε * (n1 : ℝ))) (max ((n1' : ℕ) : ℝ) ((n2' : ℕ) : ℝ)))
  obtain ⟨p, hpN, hp⟩ := Nat.exists_infinite_primes (N + 1)
  obtain ⟨hNthr, hNn⟩ := max_lt_iff.mp hN
  obtain ⟨hNn1, hNn2⟩ := max_lt_iff.mp hNn
  have hNp : ((N : ℕ) : ℝ) < ((p : ℕ) : ℝ) := by
    have : N < p := by omega
    exact_mod_cast this
  have hppos : (0 : ℝ) < ((p : ℕ) : ℝ) := lt_of_le_of_lt (Nat.cast_nonneg N) hNp
  have hpRne : ((p : ℕ) : ℝ) ≠ 0 := hppos.ne'
  have hn1ltp : n1' < p := by
    have h : n1' < N := by exact_mod_cast hNn1
    omega
  have hn2ltp : n2' < p := by
    have h : n2' < N := by exact_mod_cast hNn2
    omega
  have hpdvd1 : ¬ p ∣ n1' := fun h => absurd (Nat.le_of_dvd hn1pos h) (by omega)
  have hpdvd2 : ¬ p ∣ n2' := fun h => absurd (Nat.le_of_dvd hn2pos h) (by omega)
  have hthr : (n2 : ℝ) * ((L : ℝ) + 2) < ε * ((n1 : ℝ) * ((p : ℕ) : ℝ)) := by
    have h0 : (n2 : ℝ) * ((L : ℝ) + 2) / (ε * (n1 : ℝ)) < ((p : ℕ) : ℝ) := lt_trans hNthr hNp
    have hd : (0 : ℝ) < ε * (n1 : ℝ) := mul_pos hε hn1R
    rw [div_lt_iff₀ hd] at h0
    have hcomm : ((p : ℕ) : ℝ) * (ε * (n1 : ℝ)) = ε * ((n1 : ℝ) * ((p : ℕ) : ℝ)) := by ring
    linarith
  -- Step 4: the (shifted) window start.
  obtain ⟨T, hTdef⟩ : ∃ T : ℝ, T = μ * (n1 : ℝ) * ((p : ℕ) : ℝ) / (n2 : ℝ) := ⟨_, rfl⟩
  have hT0 : 0 ≤ T := by
    rw [hTdef]
    exact div_nonneg (mul_nonneg (mul_nonneg hμ hn1R.le) hppos.le) hn2R.le
  have hfl0 : 0 ≤ ⌊T⌋ := Int.floor_nonneg.mpr hT0
  obtain ⟨a, hadef⟩ : ∃ a : ℤ, a = ⌊T⌋ + 2 := ⟨_, rfl⟩
  -- Step 5: the sieve produces a witness `t` in the window.
  have hcard := card_coprime_Ico_mul_prime_ge hn1ne hp hpdvd1 a L
  have hphi : (1 : ℚ) ≤ ((n1'.totient : ℕ) : ℚ) := by
    exact_mod_cast Nat.totient_pos.mpr hn1pos
  have hn1Q : (0 : ℚ) < ((n1' : ℕ) : ℚ) := by exact_mod_cast hn1pos
  have hX0 : (0 : ℚ) ≤ (2 : ℚ) ^ (#n1'.primeFactors + 1) := by positivity
  have hLQ : ((L : ℕ) : ℚ) = 2 * ((n1' : ℕ) : ℚ) * ((2 : ℚ) ^ (#n1'.primeFactors + 1) + 1) := by
    rw [hLdef]; push_cast; ring
  have hmain : (1 : ℚ) ≤
      ((L : ℕ) : ℚ) * ((1 / 2 : ℚ) * ((n1'.totient : ℕ) : ℚ) / ((n1' : ℕ) : ℚ)) -
        2 ^ (#n1'.primeFactors + 1) := by
    have hx : ((L : ℕ) : ℚ) * ((1 / 2 : ℚ) * ((n1'.totient : ℕ) : ℚ) / ((n1' : ℕ) : ℚ)) =
        ((2 : ℚ) ^ (#n1'.primeFactors + 1) + 1) * ((n1'.totient : ℕ) : ℚ) := by
      rw [hLQ]; field_simp
    rw [hx]
    nlinarith [hphi, hX0, mul_le_mul_of_nonneg_left hphi hX0]
  have hge1 := le_trans hmain hcard
  have hSpos : 0 < #{u ∈ Finset.Ico a (a + (L : ℤ)) | Nat.Coprime u.natAbs (n1' * p)} := by
    have h := lt_of_lt_of_le zero_lt_one hge1
    exact_mod_cast h
  obtain ⟨t, htS⟩ := Finset.card_pos.mp hSpos
  simp only [Finset.mem_filter, Finset.mem_Ico] at htS
  obtain ⟨⟨hta, htL⟩, htcop⟩ := htS
  -- Step 6: coprimality.
  have hc1 : Nat.Coprime t.natAbs n1' :=
    Nat.Coprime.coprime_dvd_right (dvd_mul_right n1' p) htcop
  have hc2 : Nat.Coprime t.natAbs p :=
    Nat.Coprime.coprime_dvd_right (dvd_mul_left p n1') htcop
  have hnat1 : n1.natAbs = n1' := by rw [← hn1c]; simp
  have hnat2 : n2.natAbs = n2' := by rw [← hn2c]; simp
  have htn1 : IsCoprime t n1 := by
    rw [Int.isCoprime_iff_nat_coprime, hnat1]; exact hc1
  have hst : IsCoprime ((p : ℕ) : ℤ) t := by
    rw [Int.isCoprime_iff_nat_coprime]
    simpa using hc2.symm
  have hsn2 : IsCoprime ((p : ℕ) : ℤ) n2 := by
    rw [Int.isCoprime_iff_nat_coprime, hnat2]
    simpa using hp.coprime_iff_not_dvd.mpr hpdvd2
  have hp2 : 2 ≤ p := hp.two_le
  have ht2 : 2 ≤ t := by omega
  refine ⟨((p : ℕ) : ℤ), t, by omega, by omega, ?_, ?_, hsn2, htn1, hst, ?_⟩
  · rw [abs_of_nonneg (Int.natCast_nonneg p)]; exact_mod_cast hp2
  · rw [abs_of_pos (by omega : (0 : ℤ) < t)]; omega
  -- Step 7: the slope bound.
  · have hL0 : (0 : ℝ) ≤ (L : ℝ) := Nat.cast_nonneg L
    have htR1 : ((⌊T⌋ : ℤ) : ℝ) + 2 ≤ (t : ℝ) := by
      have h : (⌊T⌋ + 2 : ℤ) ≤ t := by omega
      exact_mod_cast h
    have htR2 : (t : ℝ) < ((⌊T⌋ : ℤ) : ℝ) + 2 + (L : ℝ) := by
      have h : t < ⌊T⌋ + 2 + (L : ℤ) := by omega
      exact_mod_cast h
    have hfl1 : ((⌊T⌋ : ℤ) : ℝ) ≤ T := Int.floor_le T
    have hfl2 : T < ((⌊T⌋ : ℤ) : ℝ) + 1 := Int.lt_floor_add_one T
    have habs : |(t : ℝ) - T| < (L : ℝ) + 2 := by
      rw [abs_lt]; constructor <;> linarith
    have hd : (0 : ℝ) < (n1 : ℝ) * ((p : ℕ) : ℝ) := mul_pos hn1R hppos
    have heq : ((n2 : ℝ) * (t : ℝ)) / ((n1 : ℝ) * (((p : ℕ) : ℤ) : ℝ)) - μ =
        ((n2 : ℝ) / ((n1 : ℝ) * ((p : ℕ) : ℝ))) * ((t : ℝ) - T) := by
      rw [hTdef]; push_cast; field_simp
    rw [heq, abs_mul, abs_of_pos (div_pos hn2R hd)]
    calc (n2 : ℝ) / ((n1 : ℝ) * ((p : ℕ) : ℝ)) * |(t : ℝ) - T|
        < (n2 : ℝ) / ((n1 : ℝ) * ((p : ℕ) : ℝ)) * ((L : ℝ) + 2) :=
          mul_lt_mul_of_pos_left habs (div_pos hn2R hd)
      _ < ε := by
          rw [div_mul_eq_mul_div, div_lt_iff₀ hd]
          linarith

/-- **Steering lemma, finite slope.** For coprime positive `n₁,n₂`, any real target slope `μ` and
any `ε > 0`, there are nonzero `s,t` with `|s|,|t| ≥ 2`, satisfying the three coprimality
conditions of `splitting`, such that the slope `n₂t/(n₁s)` of `(n₁s, n₂t)` is within `ε` of `μ`. -/
theorem steering_slope (n1 n2 : ℤ) (hn1 : 0 < n1) (hn2 : 0 < n2) (hn : IsCoprime n1 n2)
    (μ ε : ℝ) (hε : 0 < ε) :
    ∃ s t : ℤ, s ≠ 0 ∧ t ≠ 0 ∧ 2 ≤ |s| ∧ 2 ≤ |t| ∧
      IsCoprime s n2 ∧ IsCoprime t n1 ∧ IsCoprime s t ∧
      |((n2 : ℝ) * (t : ℝ)) / ((n1 : ℝ) * (s : ℝ)) - μ| < ε := by
  rcases le_or_gt 0 μ with hμ | hμ
  · exact steering_slope_nonneg n1 n2 hn1 hn2 hn μ ε hμ hε
  · obtain ⟨s, t, hs0, ht0, hs2, ht2, hsn2, htn1, hst, hslope⟩ :=
      steering_slope_nonneg n1 n2 hn1 hn2 hn (-μ) ε (by linarith) hε
    refine ⟨s, -t, hs0, neg_ne_zero.mpr ht0, hs2, by rwa [abs_neg], hsn2, htn1.neg_left,
      hst.neg_right, ?_⟩
    have hrw : ((n2 : ℝ) * ((-t : ℤ) : ℝ)) / ((n1 : ℝ) * (s : ℝ)) - μ =
        -(((n2 : ℝ) * (t : ℝ)) / ((n1 : ℝ) * (s : ℝ)) - -μ) := by push_cast; ring
    rw [hrw, abs_neg]
    exact hslope

/-- **Steering lemma, `θ = π/2` (vertical) case.** By symmetry with `steering_slope` — swap the
roles of `n₁,n₂` and of `s,t` — applying `steering_slope` to target slope `0` for the pair
`(n₂,n₁)` gives, for any `ε > 0`, nonzero `s,t` with `|s|,|t| ≥ 2` satisfying the same three
coprimality conditions as `splitting`, such that the *reciprocal* slope `n₁s/(n₂t)` of `(n₁s,n₂t)`
is within `ε` of `0` — i.e. the direction of `(n₁s,n₂t)` is nearly vertical, the paper's `θ = π/2`
case. -/
theorem steering_reciprocal_slope (n1 n2 : ℤ) (hn1 : 0 < n1) (hn2 : 0 < n2)
    (hn : IsCoprime n1 n2) (ε : ℝ) (hε : 0 < ε) :
    ∃ s t : ℤ, s ≠ 0 ∧ t ≠ 0 ∧ 2 ≤ |s| ∧ 2 ≤ |t| ∧
      IsCoprime s n2 ∧ IsCoprime t n1 ∧ IsCoprime s t ∧
      |((n1 : ℝ) * (s : ℝ)) / ((n2 : ℝ) * (t : ℝ))| < ε := by
  obtain ⟨s1, t1, hs10, ht10, hs12, ht12, hs1n1, ht1n2, hst1, hbound⟩ :=
    steering_slope n2 n1 hn2 hn1 hn.symm 0 ε hε
  refine ⟨t1, s1, ht10, hs10, ht12, hs12, ht1n2, hs1n1, hst1.symm, ?_⟩
  simpa using hbound

end LatticeLineCovers


==> anc/lean/PROOF.md <==
# The Lean formalization, explained for a non-expert reader

This directory contains a complete, machine-checked proof of the paper's main theorem, written in
[Lean 4](https://lean-lang.org/) using the [Mathlib](https://leanprover-community.github.io/)
mathematical library. You do not need to know Lean to understand this document, and the last
section gives you exact, copy-pasteable steps to check the proof yourself without trusting anyone's
word for it — including ours.

## What "machine-checked" actually buys you

A Lean proof is checked by a small program (the Lean *kernel*) that verifies every logical step
follows from the ones before it, all the way down to a handful of foundational axioms. It cannot be
fooled by a step that "looks right" but isn't — every inference is checked mechanically. This is a
different, stronger kind of confidence than a human read-through, though it comes with its own
caveat, explained at the end of this document.

## What was proved

Informally: there is a family of straight lines in the plane, each passing through infinitely many
points of the integer lattice \(\mathbb{Z}^2\), such that

- every lattice point is covered by at least one line in the family,
- no two lines of *different* direction ever cross at a lattice point (they may cross elsewhere),
  and
- the set of directions used by the family comes arbitrarily close to *every* possible direction —
  it is dense in the space of line directions.

The Lean statement of this (`LatticeLineCovers.main_theorem` in `LatticeLineCoversLean/Family.lean`)
is the precise, formal version of the theorem stated in the article (`../article/`). See that
article for the full mathematical context and motivation.

## How the proof is organized

The paper's argument splits into five pieces, each building on the last. The Lean development
mirrors this, in seven files (two of the five pieces needed a bit more machinery underneath them
than the others):

| File | What it proves, informally |
|---|---|
| `Basic.lean` | Two small lemmas about when lines of different directions are forced to cross at a lattice point, plus the key mechanism for splitting a family of lattice points into a finer, similarly-structured piece under a new direction. |
| `Sieve.lean` | A number-theoretic counting bound (in the spirit of the classical Legendre sieve): a short interval of integers always contains one coprime to a given modulus, with an error term that doesn't grow with that modulus. |
| `Steering.lean` | Using the bound above: given any target slope and any tolerance, a new admissible direction can always be found within that tolerance. |
| `Direction.lean` | Translates "within a tolerance of a target slope" into the geometrically correct notion — direction as a point on the real projective line \(\mathbb{RP}^1\), with its own natural (circular) notion of distance. |
| `MainRecursion.lean` | The heart of the construction: an infinite recursive process that repeatedly splits the plane and hands off a fresh, unclaimed piece to a new direction. Proves this process covers every lattice point exactly once and never lets two different-direction lines cross on the lattice. |
| `Density.lean` | Proves the directions produced by the recursion above really do get arbitrarily close to every target direction. |
| `Family.lean` | Assembles everything above into an actual, formal family of lines, and states and proves the main theorem itself. |

Every one of these files compiles with **zero** `sorry` (Lean's placeholder for "trust me, skip
this step") and **zero** custom axioms — every theorem, all the way up to the main theorem itself,
rests only on Lean's three standard foundational axioms (`propext`, `Classical.choice`,
`Quot.sound`), the same three that essentially all of modern Mathlib rests on. This was checked
mechanically (see below), not just asserted.

## How to independently verify this yourself

You do not need to know any Lean syntax to run these checks — just a terminal.

**1. Install the Lean toolchain**, if you don't already have it:

```sh
curl https://elan.lean-lang.org/elan-init.sh -sSf | sh
```

Follow the prompts, then restart your shell (or `source` your shell's profile) so `lake` and `lean`
are on your `PATH`.

**2. Build the project.** From this directory (`lean/`):

```sh
lake build
```

The first run will download a pinned, pre-built copy of Mathlib (a few gigabytes; this is normal
and only happens once). If this command finishes with `Build completed successfully`, every file
above has compiled — the Lean kernel has checked every proof step in the whole development.

**3. Confirm there are no placeholder proofs.** From this directory:

```sh
grep -rn "sorry\|admit\b" LatticeLineCoversLean/
```

This should print nothing. If it printed anything, some part of the proof would be an unfinished
placeholder rather than a real proof — it doesn't, but check for yourself rather than trusting this
sentence.

**4. Confirm the main theorem rests only on standard axioms.** Create a small scratch file, e.g.
`check.lean`, containing:

```lean
import LatticeLineCoversLean

#print axioms LatticeLineCovers.main_theorem
```

and run:

```sh
lake env lean check.lean
```

The output should be exactly:

```
'LatticeLineCovers.main_theorem' depends on axioms: [propext, Classical.choice, Quot.sound]
```

This is the strongest single check available: it is not merely "no `sorry` in this file" but a
*transitive* check of the entire proof term behind `main_theorem`, across every file it depends on.
If anything anywhere in that dependency chain had relied on an unproven step, `sorryAx` would
appear in this list. It does not.

## What this does *not* guarantee

Formal verification checks that the Lean *statements* are true, given Lean's kernel and Mathlib's
definitions — it cannot check that those statements correctly capture what the paper's theorem
*means*. Whether `main_theorem`'s four conjuncts faithfully formalize "no two lines of different
direction share a lattice point" and "dense in \(\mathbb{RP}^1\)" as the article states them is a
translation question, checkable by reading the Lean statement in `Family.lean` side by side with
the article's Theorem statement — which we encourage you to do, rather than take on faith. See
`STRATEGY.md` in this directory for more on how the development was organized, and `../HISTORY.md`
for the narrative of how it was built, including the real mistakes found and fixed along the way.


==> anc/lean/STRATEGY.md <==
# Formalization strategy

This document describes *how* the proof in this directory was built — the architectural decisions
and working methodology — as distinct from `PROOF.md` (what was proved) and `../HISTORY.md` (the
narrative of how the process actually unfolded, including the mistakes found along the way).

## The paper draft as the formalization's working guide

The mathematics was not developed directly in the eventual LaTeX submission file. It was worked out
in a [Typst](https://typst.app/) working draft, `../article/lattice_line_covers_pedantic.typ`, kept
in this repository unmodified from its state during active development — the same file used to
guide the Lean formalization, not a separate specification written after the fact. Two custom
annotation environments ran throughout that draft:

- **`leanstatus` blocks** — a short note placed directly under each lemma/theorem recording its
  formalization status as work progressed (not yet started, in progress, proved and independently
  verified), so the state of the Lean development was always visible in the same document as the
  mathematical statement it corresponded to, rather than tracked separately.
- **`pedanticexample` blocks** — working notes only, never intended to survive into the final
  article (set in red and explicitly labeled as such in the draft itself): a concrete numeric
  instantiation of a lemma's hypotheses and conclusion, showing both a case where it holds and a
  case violating one hypothesis, to make abstract statements checkable by eye before — or instead
  of — formalizing them.

Once the formalization was complete, the submission-track article was produced by mechanically
stripping every `leanstatus`/`pedanticexample` block and the "Formalization status" section from
this working draft (see the changelog comment at the top of the `.typ` file itself for the exact
history of that split). The working draft is kept here as-is — warts, annotations, changelog
comments and all — as a transparent record of how the proof was actually built, in the same spirit
as `references/REFERENCES.md`'s certificate-of-existence approach to citations: showing the actual
process rather than only asserting a clean result. It is not maintained further and may not compile
standalone in this location (it depends on figure assets from the working repository's own
directory layout) — it is included for documentation, not as a build target.

## Bottom-up, matching the paper's own dependency order

The paper's proof splits into five pieces, each depending on the ones before it. The formalization
followed the same order: two elementary lemmas about lattice-line crossings, a lemma about
splitting a lattice coset under a new direction, a number-theoretic bound underlying a "steering"
lemma (given any target direction, an admissible new direction close to it can always be found),
and finally an infinite recursive construction combining all of the above. Each piece was proved,
independently verified, and committed before starting the next, rather than attempting the whole
development at once.

## Decoupling by dependency, not just by paper section

Two scoping decisions were not forced by the paper's own structure, but made once it became clear
they would let independent pieces of work proceed genuinely in parallel:

- The recursive construction's *coverage* and *disjointness* properties (every point gets covered
  exactly once, no two different-direction lines cross on the lattice) never actually use the fact
  that the construction can steer toward a *specific* target direction — they only need that *some*
  admissible direction exists at every step. This was formalized against an abstract "some
  admissible direction exists" hypothesis, deferring the harder question of direction-*closeness*
  (needed only for the paper's density claim) to a separate file built independently.
- The direction-closeness machinery itself — representing a direction as a point of the real
  projective line \(\mathbb{RP}^1\) with its natural metric, and proving the relevant
  Lipschitz/triangle-inequality facts — was likewise built as its own self-contained piece, with no
  dependency on the recursion's own internals.

Both pieces were later combined by a single, small, backward-compatible generalization (the
recursion's abstract hypothesis was extended to optionally carry a target direction per step,
rather than rewritten), confirmed not to have disturbed anything already proved by re-checking every
pre-existing theorem, not only the new ones.

## Working method: plan by hand, delegate the mechanics, verify independently

For each piece: the mathematical proof was worked out in full by hand first — not just "here is a
true statement, go prove it," but the actual sequence of steps, matching (and where necessary,
correcting) the paper's own argument. Only then was the Lean tactic-level engineering delegated,
worked from that hand-derived plan rather than from the bare statement alone. Every result was
independently re-verified afterward — a clean rebuild from a clean state, an explicit check for
placeholder proofs, and an axiom check on the resulting theorem (see `PROOF.md` for exactly what
that means and how to reproduce it) — rather than trusted from a report of success. This caught
nothing wrong in the end for the Lean code itself, but it was not a formality: several pieces (the
sieve bound's exact constants, a Lipschitz bound's case analysis, a metric's triangle inequality)
had genuine content worth checking rather than accepting on faith, and the discipline of checking
anyway is what makes that confidence meaningful rather than assumed.

## Checking Mathlib before building anything new

Before writing any substantial new mathematical content, the existing Mathlib library was searched
for relevant machinery already available — sometimes successfully (an exact-count lemma for
integers in an interval satisfying a divisibility condition, used as the core building block of the
sieve bound), sometimes not (no ready-made Lipschitz bound for `arctan`, which had to be derived
from a standard derivative-bound argument; no existing formalization of the real projective line's
natural metric, built from scratch instead of adapting Mathlib's `AddCircle` type, which turned out
to need just as much case-analysis work to connect to this problem's specific parametrization).
Both outcomes are recorded, with reasoning, in `../HISTORY.md`.


==> anc/lean/Solution.lean <==
-- Changelog (reverse-chronological)
-- 2026-08-20 - Claude: created, for submission to the Palomar registry. Comparator builds
--   Challenge.lean and Solution.lean independently (separate sandboxes) and compares the
--   elaborated type of the named theorem across both -- so this file deliberately does NOT
--   import Challenge.lean (that would redeclare `Palomar.main_theorem`, already present with a
--   `sorry` there, inside one shared compilation). Instead it re-declares the same small
--   definitions independently, proves they're definitionally identical to the real project's
--   (`rfl`, since both are copies of the same one-line bodies), and discharges `main_theorem` by
--   rewriting to `LatticeLineCoversLean`'s actual, zero-`sorry`, zero-custom-axiom proof.

import Mathlib
import LatticeLineCoversLean

namespace Palomar

open Real

/-- Verbatim copy of `Challenge.lean`'s `phi` (= `LatticeLineCovers.phi`). -/
def phi (p q x y : ℤ) : ℤ := q * x - p * y

/-- Verbatim copy of `Challenge.lean`'s `lline` (= `LatticeLineCovers.lline`). -/
def lline (p q c : ℤ) : Set (ℤ × ℤ) := {pt | phi p q pt.1 pt.2 = c}

/-- Verbatim copy of `Challenge.lean`'s `angleOfSlope` (= `LatticeLineCovers.angleOfSlope`). -/
noncomputable def angleOfSlope (x : ℝ) : ℝ :=
  if 0 ≤ Real.arctan x then Real.arctan x else Real.arctan x + π

/-- Verbatim copy of `Challenge.lean`'s `direction` (= `LatticeLineCovers.direction`). -/
noncomputable def direction (P Q : ℤ) : ℝ :=
  if P = 0 then π / 2 else angleOfSlope ((Q : ℝ) / (P : ℝ))

/-- Verbatim copy of `Challenge.lean`'s `rpDist` (= `LatticeLineCovers.rpDist`). -/
noncomputable def rpDist (θ θ' : ℝ) : ℝ := min |θ - θ'| (π - |θ - θ'|)

theorem main_theorem :
    ∃ 𝓕 : Set (Set (ℤ × ℤ)),
      (∀ L ∈ 𝓕, ∃ P Q c : ℤ, IsCoprime P Q ∧ L = lline P Q c ∧ L.Nonempty) ∧
      (Set.univ ⊆ ⋃₀ 𝓕) ∧
      (∀ L₁ ∈ 𝓕, ∀ L₂ ∈ 𝓕, ∀ P₁ Q₁ c₁ P₂ Q₂ c₂ : ℤ,
        L₁ = lline P₁ Q₁ c₁ → L₂ = lline P₂ Q₂ c₂ → P₁ * Q₂ - P₂ * Q₁ ≠ 0 →
          Disjoint L₁ L₂) ∧
      (∀ θ ∈ Set.Ico (0 : ℝ) π, ∀ ε > 0, ∃ L ∈ 𝓕, ∃ P Q c : ℤ,
        IsCoprime P Q ∧ L = lline P Q c ∧ rpDist (direction P Q) θ < ε) := by
  have hlline : @lline = @LatticeLineCovers.lline := rfl
  have hdirection : @direction = @LatticeLineCovers.direction := rfl
  have hrpDist : @rpDist = @LatticeLineCovers.rpDist := rfl
  rw [hlline, hdirection, hrpDist]
  exact LatticeLineCovers.main_theorem

end Palomar


==> anc/lean/config.json <==
{
    "challenge_module": "Challenge",
    "solution_module": "Solution",
    "theorem_names": ["Palomar.main_theorem"],
    "permitted_axioms": ["propext", "Quot.sound", "Classical.choice"],
    "enable_nanoda": false
}


==> anc/lean/formalization.yaml <==
# yaml-language-server: $schema=https://raw.githubusercontent.com/mathlib-initiative/formalization.yaml/main/schema/formalization.schema.json

# formalization.yaml (v0.4): repo-root metadata for formalization projects.
# Written 2026-08-20 for submission to the Palomar registry (palomar-registry.org).

version: "v0.4"

project:
  name: "lattice-line-covers"
  authors: ["Jan Snellman"]
  license: "MIT"

sources:
  - title: "Lattice line covers"
    authors: ["Jan Snellman"]
    type: "original-proof"
    location: "Theorem 1"
    relationship: "formalizes"
    license: "MIT"
    author_endorsement: "participated"

related_formalizations: []

classification:
  arxiv: ["math.CO", "math.NT"]
  # msc2020 deliberately left blank -- worth Jan's own confirmation rather than a guessed code.
  msc2020: []

status:
  scope: >
    A family of straight lines, each through infinitely many points of Z^2, covering every
    lattice point, with no two lines of different direction sharing a lattice point, whose
    realized directions are dense in the space of line directions (RP^1). The full paper's other
    remarks and discussion are not formalized -- only Theorem 1 itself.
  sorry_count: 0
  sorry_in_definitions: 0
  axioms: ["propext", "Classical.choice", "Quot.sound"]
  main_results:
    - declaration: "Palomar.main_theorem"
      file: "Solution.lean"
      sorry_count: 0
      axioms: ["propext", "Classical.choice", "Quot.sound"]
      comparator_config: "config.json"
      literature_dependencies: []

  automation:
    methods:
      - method: "agent"
        models: []  # specific model version(s) not recorded during development; left blank
                     # rather than guessed -- Jan may want to fill this in from his own records.
        framework: "Claude Code"
        tool_setup: >
          Interactive session between the author and Claude (Anthropic), plan/delegate/verify
          methodology -- see STRATEGY.md in this directory for the working process, and
          ../HISTORY.md for the narrated development history including mistakes found and fixed
          along the way (one caught by numerical simulation, one by independent review).
        prompting_notes: ""
    spend_usd: ""
    notes: >
      The mathematics was developed in a Typst working draft (../article/lattice_line_covers_pedantic.typ,
      kept in this repository unmodified) that doubled as the formalization's own guide, with
      inline "formalization status" annotations tracking progress lemma by lemma. See STRATEGY.md.

fidelity:
  divergences: ""

review:
  status: "author-verified"
  reviewers: ["Jan Snellman"]
  notes: >
    Independently verifiable by anyone: see ../lean/PROOF.md for exact steps (lake build, grep
    for sorry, #print axioms on the main theorem). No sorry, no custom axioms -- checked
    mechanically, not just asserted.

alignment:
  namespace: "Palomar"
  statements:
    - source: "Theorem 1 (article/lattice_line_covers.tex)"
      lean: "Palomar.main_theorem"
      module: "Solution.lean"
      status: "proved"
      note: >
        The statement in Challenge.lean/Solution.lean is a verbatim copy of
        LatticeLineCoversLean.Family.main_theorem's type, restated in the Palomar namespace to
        avoid a declaration clash between the challenge module's own copies of lline/direction/
        rpDist and the main project's. Solution.lean proves the copies are definitionally equal
        (rfl) to the main project's and discharges the goal via LatticeLineCovers.main_theorem.

acknowledgements: >
  This problem occurred to the author during an idle conversation with colleagues about covering
  the lattice Z^2 with lines. The reformulation, the rigidity and coset lemmas, the recursive
  construction, and both rounds of error-correction (one caught by numerical simulation, one by
  independent review) were found by Claude (Anthropic), working with the author in an interactive
  session. The author directed the exposition, checked the final manuscript, and assumes full
  responsibility for any errors or gaps that remain.


==> anc/lean/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "79d0395a1825a6264ad5d269e35e60537518955e",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.0-rc1",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b1c4a69a7e247ab7df20460212001673d74f08c0",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "18a90119a5d316358fde6c86e0ca24e59212e32c",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b1436dc749e722c9920036b52cdc43b3451d0b69",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "57d3325be72a842920813bcb40f96a6f7393c185",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "ee41917ae11d38479fb8fb24745f7ca4bf0a784d",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "31a49105f960721073a9adfc82b261f5d0f2ce1e",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "da07ca808b6718cb2aed14dba154e5a08b8f8ecf",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.0-rc1",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "«lattice-line-covers-lean»",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lean/lakefile.toml <==
name = "lattice-line-covers-lean"
version = "0.1.0"
keywords = ["math"]
defaultTargets = ["LatticeLineCoversLean", "Challenge", "Solution"]

[leanOptions]
pp.unicode.fun = true # pretty-prints `fun a ↦ b`
relaxedAutoImplicit = false
weak.linter.mathlibStandardSet = true
maxSynthPendingDepth = 3

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.33.0-rc1"

[[lean_lib]]
name = "LatticeLineCoversLean"

[[lean_lib]]
name = "Challenge"

[[lean_lib]]
name = "Solution"


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.33.0-rc1

